Unstable cohomology of $\mathsf{GL}_{2n}(\mathbb{Z})$ and the odd commutative graph complex

We study a closed differential form on the symmetric space of positive definite matrices, which is defined using the Pfaffian and is $\mathsf{GL}_{2n}(\mathbb{Z})$ invariant up to a sign. It gives rise to an infinite family of unstable classes in the compactly-supported cohomology of the locally symmetric space for $\mathsf{GL}_{2n}(\mathbb{Z})$ with coefficients in the orientation bundle. Furthermore, by applying the Pfaffian forms to the dual Laplacian of graphs, and integrating them over the space of edge lengths, we construct an infinite family of cocycles for the odd commutative graph complex. By explicit computation, we show that the first such cocycle gives a non-trivial class in $H^{-6}(\mathsf{GC}_3)$.

==> anc/README <==
These files are part of the paper

"Unstable cohomology of GL_2n(Z) and the odd commutative graph complex"
by Francis Brown, Simone Hu, and Erik Panzer
Preprint:
https://arxiv.org/abs/2406.12734
https://doi.org/10.48550/arXiv.2406.12734

It contains plain text files describing all graphs with 12 edges and 6 loops in the odd commutative graph complex, their associated canonical forms, and the integrals of the latter. These integrals describe the canonical cocycle constructed in section 6 of the paper. For details, see that section, as well as Appendix A, of the paper.


Individual files:


edges.txt
==============
definition of the graphs 1,...,288 as edge lists
orientation is implied by vertex ordering 0<...<6 and edge directions e=[a,b] from a to b (we always pick a<b).

This file was generated via SAGE and MAPLE programs, using the nauty program geng to enumerate isomorphism classes of graphs.


cycles.txt
==============
A cycle basis for each graph, chosen such that it represents the same orientation as encoded in edges.txt (via the identification fixed in section 4.4 of the paper).

Generated with a SAGE program from edges.txt, and cross-checked with a MAPLE program that the orientations agree as per the conventions in the paper.


pf5.mpl
==============
MAPLE program (human and machine readable plaintext code) that computes the canonical forms (see equation (A.1) in the paper), taking as input the cycle bases from cycles.txt. To compute, for example, the canonical form of graph 97, run

maple -c"id:=97" pf5.mpl

This program will compute the expression of the form (A.1) for the canonical form of this graph, and write it to a file "b5pf.97". Beware that this calculation can take a couple of hours and consume several gigabytes of RAM.


b5pf.txt
==============
The integrands Pfaffian(dM*M^(-1)*dM)/sqrt(det(M)) wedge tr((M^-1)*dM)^5 for all graphs 1,...,288 (tabulated outputs from running pf5.mpl as described above).
Here the 6x6 dual Laplacian matrix M is constructed with respect to the cycle basis [C1,...,C6] from cycles.txt.


tau.txt
==============
The integrals of the forms b5pf.txt, divided by (-2*Pi)^3. This file contains the data displayed in Table 3 of the paper. These integrals were obtained combining a variety of different methods, as explained in Appendix A of the paper.


hom6.txt
==============
A chain (cycle) representing a non-zero homology class in degree -6 with 6 loops.
This is the cycle shown in figure 4 in the paper. The corresondping sum of canonical integrals is given in Theorem 6.18 of the paper.

This cycle was computed using SAGE code implementing the graph complex differential, tabulating the differential of all graphs in a matrix, and computing (linear algebra) a basis for its kernel; followed by reducing modulo the image of the differential of graphs with one extra edge.

==> anc/b5pf.txt <==
# Erik Panzer
# 26 October 2023
# differential forms beta5*Pfaff(dM.M^-1.dM)/sqrt(det(M))
# for all 288 graphs with 6 loops and 12 edges and 7 vertices (defined in 'edges.txt')

beta5pf:=Num*Vol/U^(5/2);

# where Vol denotes the projective volume form
Vol:=wedge([a10,a11,a12,a2,a3,a4,a5,a6,a7,a8,a9])*a1-wedge([a1,a10,a11,a12,a2,a3,a4,a5,a6,a7,a8])*a9+wedge([a1,a10,a11,a12,a2,a3,a4,a5,a6,a7,a9])*a8-wedge([a1,a10,a11,a12,a2,a3,a4,a5,a6,a8,a9])*a7+wedge([a1,a10,a11,a12,a2,a3,a4,a5,a7,a8,a9])*a6-wedge([a1,a10,a11,a12,a2,a3,a4,a6,a7,a8,a9])*a5+wedge([a1,a10,a11,a12,a2,a3,a5,a6,a7,a8,a9])*a4-wedge([a1,a10,a11,a12,a2,a4,a5,a6,a7,a8,a9])*a3+wedge([a1,a10,a11,a12,a3,a4,a5,a6,a7,a8,a9])*a2-wedge([a1,a10,a11,a2,a3,a4,a5,a6,a7,a8,a9])*a12+wedge([a1,a10,a12,a2,a3,a4,a5,a6,a7,a8,a9])*a11-wedge([a1,a11,a12,a2,a3,a4,a5,a6,a7,a8,a9])*a10;

# U=det(M) is the Symanzik polynomial, for the 6x6 dual Laplacian matrix M defined by the cycle basis Cycles[id]=[C1,...,C6] in file 'cycles.txt' (U is independent of the choice of cycle basis)

# Num is a cubic polynomial in the Schwinger/Feynman parameters a1,...,a12, listed below for each of the graphs. The sign of Num depends on the cycle basis, and is given here for the bases defined in 'cycles.txt'

# The forms beta5pf are often zero. The graphs with nonzero forms (integrands) are

Nonzero:={97,99,100,101,102,103,104,105,106,107,108,109,110,112,193,194,195,196,198,199,227,228,229,234,235,236,237,238,239,240,241,243,244,245,246,248,250,256,257,259,261,264,265,266,267};

# Below are the numerator polynomials for all 288 graphs:

Num[1]:=0;
Num[2]:=0;
Num[3]:=0;
Num[4]:=0;
Num[5]:=0;
Num[6]:=0;
Num[7]:=0;
Num[8]:=0;
Num[9]:=0;
Num[10]:=0;
Num[11]:=0;
Num[12]:=0;
Num[13]:=0;
Num[14]:=0;
Num[15]:=0;
Num[16]:=0;
Num[17]:=0;
Num[18]:=0;
Num[19]:=0;
Num[20]:=0;
Num[21]:=0;
Num[22]:=0;
Num[23]:=0;
Num[24]:=0;
Num[25]:=0;
Num[26]:=0;
Num[27]:=0;
Num[28]:=0;
Num[29]:=0;
Num[30]:=0;
Num[31]:=0;
Num[32]:=0;
Num[33]:=0;
Num[34]:=0;
Num[35]:=0;
Num[36]:=0;
Num[37]:=0;
Num[38]:=0;
Num[39]:=0;
Num[40]:=0;
Num[41]:=0;
Num[42]:=0;
Num[43]:=0;
Num[44]:=0;
Num[45]:=0;
Num[46]:=0;
Num[47]:=0;
Num[48]:=0;
Num[49]:=0;
Num[50]:=0;
Num[51]:=0;
Num[52]:=0;
Num[53]:=0;
Num[54]:=0;
Num[55]:=0;
Num[56]:=0;
Num[57]:=0;
Num[58]:=0;
Num[59]:=0;
Num[60]:=0;
Num[61]:=0;
Num[62]:=0;
Num[63]:=0;
Num[64]:=0;
Num[65]:=0;
Num[66]:=0;
Num[67]:=0;
Num[68]:=0;
Num[69]:=0;
Num[70]:=0;
Num[71]:=0;
Num[72]:=0;
Num[73]:=0;
Num[74]:=0;
Num[75]:=0;
Num[76]:=0;
Num[77]:=0;
Num[78]:=0;
Num[79]:=0;
Num[80]:=0;
Num[81]:=0;
Num[82]:=0;
Num[83]:=0;
Num[84]:=0;
Num[85]:=0;
Num[86]:=0;
Num[87]:=0;
Num[88]:=0;
Num[89]:=0;
Num[90]:=0;
Num[91]:=0;
Num[92]:=0;
Num[93]:=0;
Num[94]:=0;
Num[95]:=0;
Num[96]:=0;
Num[97]:=-10*(a5+a6)*(a11-a9)*(a1+a2);
Num[98]:=0;
Num[99]:=-10*(a7+a8)*(a5+a6)*(a2+a3);
Num[100]:=-10*(a5+a6)*(a8+a9)*(a1+a2);
Num[101]:=-10*(a7+a8)*(a5+a6)*(a1+a2);
Num[102]:=-10*(a7+a8)*(a4+a5)*(a1+a2);
Num[103]:=-10*a9*(a2+a3)*(a5+a6);
Num[104]:=-10*a9*(a2+a3)*(a4+a5);
Num[105]:=-10*a9*(a1+a2)*(a5+a6);
Num[106]:=-10*a9*(a4+a5)*(a1+a2);
Num[107]:=10*a11*(a2+a3)*(a5+a6);
Num[108]:=10*a11*(a4+a5)*(a2+a3);
Num[109]:=10*a11*(a5+a6)*(a1+a2);
Num[110]:=10*a11*(a1+a2)*(a4+a5);
Num[111]:=0;
Num[112]:=-10*(a12*a6-a12*a9+a8*a9)*(a1+a2);
Num[113]:=0;
Num[114]:=0;
Num[115]:=0;
Num[116]:=0;
Num[117]:=0;
Num[118]:=0;
Num[119]:=0;
Num[120]:=0;
Num[121]:=0;
Num[122]:=0;
Num[123]:=0;
Num[124]:=0;
Num[125]:=0;
Num[126]:=0;
Num[127]:=0;
Num[128]:=0;
Num[129]:=0;
Num[130]:=0;
Num[131]:=0;
Num[132]:=0;
Num[133]:=0;
Num[134]:=0;
Num[135]:=0;
Num[136]:=0;
Num[137]:=0;
Num[138]:=0;
Num[139]:=0;
Num[140]:=0;
Num[141]:=0;
Num[142]:=0;
Num[143]:=0;
Num[144]:=0;
Num[145]:=0;
Num[146]:=0;
Num[147]:=0;
Num[148]:=0;
Num[149]:=0;
Num[150]:=0;
Num[151]:=0;
Num[152]:=0;
Num[153]:=0;
Num[154]:=0;
Num[155]:=0;
Num[156]:=0;
Num[157]:=0;
Num[158]:=0;
Num[159]:=0;
Num[160]:=0;
Num[161]:=0;
Num[162]:=0;
Num[163]:=0;
Num[164]:=0;
Num[165]:=0;
Num[166]:=0;
Num[167]:=0;
Num[168]:=0;
Num[169]:=0;
Num[170]:=0;
Num[171]:=0;
Num[172]:=0;
Num[173]:=0;
Num[174]:=0;
Num[175]:=0;
Num[176]:=0;
Num[177]:=0;
Num[178]:=0;
Num[179]:=0;
Num[180]:=0;
Num[181]:=0;
Num[182]:=0;
Num[183]:=0;
Num[184]:=0;
Num[185]:=0;
Num[186]:=0;
Num[187]:=0;
Num[188]:=0;
Num[189]:=0;
Num[190]:=0;
Num[191]:=0;
Num[192]:=0;
Num[193]:=-10*(a10*a8+a10*a9+a11*a8+a11*a9-2*a8*a9)*(a1+a2);
Num[194]:=-10*a10*a5*a6-10*a10*a5*a7-10*a3*a6*a8+10*a3*a6*a9-10*a3*a7*a8+10*a3*a7*a9+20*a5*a6*a7-10*a5*a6*a9-10*a5*a7*a9;
Num[195]:=-10*(a2+a3)*(a11*a12-a11*a8-a12*a7);
Num[196]:=-10*(a11*a12-a11*a8-a12*a7)*(a1+a2);
Num[197]:=0;
Num[198]:=10*(a7+a8)*(a5+a6)*(a1+a2);
Num[199]:=10*(a7+a8)*(a4+a5)*(a1+a2);
Num[200]:=0;
Num[201]:=0;
Num[202]:=0;
Num[203]:=0;
Num[204]:=0;
Num[205]:=0;
Num[206]:=0;
Num[207]:=0;
Num[208]:=0;
Num[209]:=0;
Num[210]:=0;
Num[211]:=0;
Num[212]:=0;
Num[213]:=0;
Num[214]:=0;
Num[215]:=0;
Num[216]:=0;
Num[217]:=0;
Num[218]:=0;
Num[219]:=0;
Num[220]:=0;
Num[221]:=0;
Num[222]:=0;
Num[223]:=0;
Num[224]:=0;
Num[225]:=0;
Num[226]:=0;
Num[227]:=10*a9*(a2+a3)*(a5+a6);
Num[228]:=10*a9*(a1+a2)*(a5+a6);
Num[229]:=10*a9*(a4+a5)*(a1+a2);
Num[230]:=0;
Num[231]:=0;
Num[232]:=0;
Num[233]:=0;
Num[234]:=10*a11*a12*(a1+a2);
Num[235]:=-10*(a2+a3)*(a10*a11-a10*a12+a12*a8);
Num[236]:=-10*(a10*a11-a10*a12+a12*a8)*(a1+a2);
Num[237]:=10*a12*(a2+a3)*(a11-a9);
Num[238]:=10*a12*(a11-a9)*(a1+a2);
Num[239]:=-10*(a11-a9)*(a1*a3+a1*a4-2*a3*a4+a3*a6+a4*a6);
Num[240]:=-10*(a2+a3)*(a11-a9)*(-a4+a1);
Num[241]:=10*a10*a11*a8+10*a10*a12*a3-10*a10*a12*a8-10*a12*a3*a6+10*a12*a6*a8;
Num[242]:=0;
Num[243]:=-10*(2*a11*a12-a11*a8-a11*a9-a12*a8-a12*a9)*(a1+a2);
Num[244]:=-10*(a8-a9)*(a10+a11)*(a1+a2);
Num[245]:=-10*(a10*a12+a10*a8-2*a10*a9+a12*a9+a8*a9)*(a1+a2);
Num[246]:=10*(a10*a8+a10*a9+a12*a8+a12*a9-2*a8*a9)*(a1+a2);
Num[247]:=0;
Num[248]:=10*(a6+a7)*(a10-a12)*(a1+a2);
Num[249]:=0;
Num[250]:=10*(a4+a5)*(a12-a9)*(a1+a2);
Num[251]:=0;
Num[252]:=0;
Num[253]:=0;
Num[254]:=0;
Num[255]:=0;
Num[256]:=-10*a3*(2*a11*a12-a11*a8-a11*a9-a12*a8-a12*a9);
Num[257]:=10*a3*(a10*a8+a10*a9+a12*a8+a12*a9-2*a8*a9);
Num[258]:=0;
Num[259]:=10*a3*(a4+a5)*(a12-a9);
Num[260]:=0;
Num[261]:=-10*a11*a8*(a1+a2);
Num[262]:=0;
Num[263]:=0;
Num[264]:=10*a10*a7*(a2+a3);
Num[265]:=10*a10*a7*(a1+a2);
Num[266]:=-10*a10*a11*a12+10*a10*a12*a2-10*a2*a6*a9;
Num[267]:=10*a10*a12*a3-10*a10*a12*a6+10*a10*a4*a6-10*a11*a12*a3+10*a11*a12*a6;
Num[268]:=0;
Num[269]:=0;
Num[270]:=0;
Num[271]:=0;
Num[272]:=0;
Num[273]:=0;
Num[274]:=0;
Num[275]:=0;
Num[276]:=0;
Num[277]:=0;
Num[278]:=0;
Num[279]:=0;
Num[280]:=0;
Num[281]:=0;
Num[282]:=0;
Num[283]:=0;
Num[284]:=0;
Num[285]:=0;
Num[286]:=0;
Num[287]:=0;
Num[288]:=0;


==> anc/cycles.txt <==
# Cycles[id]=[C1,...,C6] defines an ordered Z-basis of the cycle space H_1(G) of the graph defined by the edge list Edges[id]=[e1,...,e12] in 'edges.txt'
# a cycle is represented as a signed sum of variables ae, indicating the directions along (ae=+1) or against (ae=-1) the direction of edge e given in Edges[id]

# the bases listed here are chosen such that, under the correspondence described in the paper (Section 4.4), the pair (e1 wedge ... wedge e12, C1 wedge ... wedge C6) of orientations of Z^12 and H_1(G) represents the same orientation as defined in Edges[id] by the vertex ordering 0,...,6 and the edge directions given in Edges[id]

Cycles[1]:=[-a1+a2,-a1+a3,-a4+a5,-a8+a9,-a10+a11+a4-a6-a7+a8,-a10+a12+a4-a6-a7+a8];
Cycles[2]:=[-a1+a3,-a1+a2,-a4+a5,-a7+a8,-a10+a11,-a10+a12+a4-a6-a7+a9];
Cycles[3]:=[-a1+a3,-a1+a2,-a4+a5,a11+a12+a7-a9,a11+a12+a8-a9,a10+a12+a4-a6];
Cycles[4]:=[-a1+a2,-a1+a3,-a4+a5,-a4+a6+a7-a8,-a8+a9,-a11+a12];
Cycles[5]:=[-a1+a3,-a1+a2,-a4+a5,-a4+a6+a7-a8,-a8+a9,-a10+a11];
Cycles[6]:=[-a5+a6,-a1+a2,-a7+a8,a1-a3+a4-a5-a7+a9,a1-a10+a11-a3+a4-a5,a1-a10+a12-a3+a4-a5];
Cycles[7]:=[a1-a3-a4+a5,-a1+a2,a1-a3-a4+a6,-a1+a10+a11+a3+a7-a9,-a1+a10+a11+a3+a8-a9,a1-a11+a12-a3];
Cycles[8]:=[-a1+a2,-a1+a3,-a4+a5,-a4+a6,-a7+a8,-a7+a9];
Cycles[9]:=[-a1+a3,-a1+a2,-a4+a5,-a4+a6,-a7+a8,-a11+a12];
Cycles[10]:=[-a1+a3,-a1+a2,-a4+a5,-a4+a6,-a7+a8,a10+a12+a7-a9];
Cycles[11]:=[-a1+a2,-a1+a3,-a4+a5,-a4+a6,-a7+a8,-a12-a7+a9];
Cycles[12]:=[-a1+a3,-a1+a2,-a6+a7,a10-a9,a11+a5-a6-a8+a9,a12+a5-a6-a8+a9];
Cycles[13]:=[-a1+a2,-a1+a3,-a5+a6,a10-a9,a11+a5-a7-a8+a9,a12+a5-a7-a8+a9];
Cycles[14]:=[-a1+a3,-a1+a2,-a5+a6,-a8+a9,a10+a11+a5-a7-a8,a10+a12+a5-a7-a8];
Cycles[15]:=[-a1+a3,-a1+a2,-a5+a6,-a7+a8,a10-a9,a11+a12+a5-a7-a9];
Cycles[16]:=[-a1+a2,-a1+a3,-a5+a6,-a5+a7,a10-a9,a11+a12+a5-a8-a9];
Cycles[17]:=[-a1+a3,-a1+a2,-a4+a5,a10+a7-a8,-a8+a9,-a10+a11];
Cycles[18]:=[-a1+a3,-a1+a2,-a4+a5,a11+a7-a9,a11+a8-a9,a10-a9];
Cycles[19]:=[-a1+a2,-a1+a3,-a4+a5,-a10+a11+a7,-a10+a11+a8,-a10+a11+a9];
Cycles[20]:=[-a1+a2,-a1+a3,-a4+a5,a12+a7-a8,-a8+a9,a11+a12+a4-a6];
Cycles[21]:=[-a1+a3,-a1+a2,-a4+a5,a12+a7-a9,a12+a8-a9,a11+a12+a4-a6];
Cycles[22]:=[-a1+a2,a1-a3+a4+a5-a6+a8,-a6+a7,-a8+a9,-a10+a11,-a1-a10+a12+a3-a4];
Cycles[23]:=[-a1+a2,a1-a3+a4+a5-a7+a8,a1-a3+a4+a6-a7+a8,a10-a9,a11-a9,-a1+a12+a3-a4-a9];
Cycles[24]:=[-a1+a2,-a3+a4,a1-a3+a5+a6-a8+a9,a1-a3+a5+a7-a8+a9,-a1-a10+a11+a3-a5,-a1-a10+a12+a3-a5];
Cycles[25]:=[-a1+a2,-a3+a4,a1-a3+a5+a6-a8+a9,a1-a3+a5+a7-a8+a9,-a10+a11,-a1-a10+a12+a3-a5];
Cycles[26]:=[-a1+a3,-a1+a2,a1-a4+a5+a6-a8+a9,a1-a4+a5+a7-a8+a9,-a10+a11,-a1-a10+a12+a4-a5];
Cycles[27]:=[-a1+a10+a2+a4-a6,-a2+a3,-a1+a10+a2+a5-a6,-a1+a11+a2+a7-a8,-a8+a9,a1-a11+a12-a2];
Cycles[28]:=[-a2+a3,-a1+a10+a2+a4-a6,-a1+a10+a2+a5-a6,-a1+a11+a2+a7-a9,-a1+a11+a2+a8-a9,a1-a11+a12-a2];
Cycles[29]:=[-a1+a2,-a1+a10+a3+a4-a6,-a1+a10+a3+a5-a6,-a1+a11+a3+a7-a8,-a8+a9,a1-a11+a12-a3];
Cycles[30]:=[-a1+a10+a3+a4-a6,-a1+a2,-a1+a10+a3+a5-a6,-a1+a11+a3+a7-a9,-a1+a11+a3+a8-a9,a1-a11+a12-a3];
Cycles[31]:=[-a1+a2,a1-a3+a4+a5-a7+a8,a1-a3+a4+a6-a7+a8,a10-a9,-a1+a11+a3-a4-a9,-a1+a12+a3-a4];
Cycles[32]:=[-a1+a3,-a1+a2,-a4+a5,-a11+a12+a4-a6+a7,-a10+a12+a8,-a10-a11+a12+a9];
Cycles[33]:=[-a1+a3,-a1+a2,-a5+a6,-a10+a12+a8,-a10-a4+a5+a9,a11-a12-a4+a5];
Cycles[34]:=[-a1+a2,-a1+a3,-a4+a5,-a10+a12+a8,-a10-a4+a6+a9,a11-a12-a4+a6];
Cycles[35]:=[-a5+a6,-a1+a2,-a1+a3-a4-a5+a7,a11+a8-a9,-a1+a10+a3-a4-a9,-a1-a11+a12+a3-a4];
Cycles[36]:=[-a1+a3,-a1+a2,-a6+a7,a1-a10+a12-a4+a5-a6+a8,a1-a10+a12-a4+a5-a6+a9,-a10+a11];
Cycles[37]:=[-a1+a3,-a1+a2,-a4+a5,a1+a11-a4+a6-a7+a8-a9,a10-a9,-a11+a12];
Cycles[38]:=[-a1+a2,-a1+a3,-a5+a6,a10-a11-a4+a5+a7-a9,a10-a11-a4+a5+a8-a9,a11+a12+a4-a5];
Cycles[39]:=[-a1+a3,-a1+a2,-a4+a5,a10-a11-a4+a6+a7-a9,a10-a11-a4+a6+a8-a9,a11+a12+a4-a6];
Cycles[40]:=[-a1+a2,-a1+a3,-a6+a7,a11+a5-a6-a8+a9,a10+a11+a5-a6-a8,a11+a12+a5-a6];
Cycles[41]:=[-a1+a2,-a1+a3,-a6+a7,-a8+a9,a10+a11+a5-a6-a8,a11+a12+a5-a6];
Cycles[42]:=[-a1+a3,-a1+a2,-a5+a6,a11+a5-a7-a8+a9,a10+a11+a5-a7-a8,a11+a12+a5-a7];
Cycles[43]:=[-a1+a3,-a1+a2,-a5+a6,-a8+a9,a10+a11+a5-a7-a8,a11+a12+a5-a7];
Cycles[44]:=[-a2+a3,-a4+a5,-a8+a9,-a1+a10+a2-a4+a6-a7-a8,-a1+a11+a2-a4+a6-a7,-a1+a12+a2-a4+a6-a7];
Cycles[45]:=[-a2+a3,-a4+a5,-a8+a9,a10-a8,-a1+a11+a2-a4+a6-a7-a8,-a1+a12+a2-a4+a6-a7];
Cycles[46]:=[-a2+a3,-a4+a5,-a6+a7,-a1+a10+a2-a4+a6-a8-a9,-a1+a11+a2-a4+a6-a8-a9,-a1+a12+a2-a4+a6-a8];
Cycles[47]:=[-a2+a3,-a4+a5,-a6+a7,a10-a9,-a1+a11+a2-a4+a6-a8-a9,-a1+a12+a2-a4+a6-a8];
Cycles[48]:=[-a2+a3,-a2+a4,-a5+a6,-a1+a10+a2-a5+a7-a8-a9,-a1+a11+a2-a5+a7-a8-a9,-a1+a12+a2-a5+a7-a8];
Cycles[49]:=[-a2+a3,-a2+a4,-a5+a6,a10-a9,-a1+a11+a2-a5+a7-a8-a9,-a1+a12+a2-a5+a7-a8];
Cycles[50]:=[-a5+a6,-a1+a2,-a7+a8,a10-a9,-a1+a11+a3-a4+a5-a7-a9,-a1+a12+a3-a4+a5-a7];
Cycles[51]:=[-a3+a4,-a1+a2,-a7+a8,-a1+a10+a3-a5+a6-a7-a9,-a1+a11+a3-a5+a6-a7-a9,-a1+a12+a3-a5+a6-a7];
Cycles[52]:=[-a3+a4,-a1+a2,-a7+a8,a10-a9,-a1+a11+a3-a5+a6-a7-a9,-a1+a12+a3-a5+a6-a7];
Cycles[53]:=[-a3+a4,-a1+a2,-a5+a6,a10-a9,-a1+a11+a3-a5+a7-a8-a9,-a1+a12+a3-a5+a7-a8];
Cycles[54]:=[-a1+a2,-a5+a6,a1+a10-a3+a4-a5+a7-a8,-a8+a9,-a10+a11,a1+a12-a3+a4-a5];
Cycles[55]:=[-a5+a6,-a1+a2,a1+a10-a3+a4-a5+a7-a9,a1+a10-a3+a4-a5+a8-a9,a1+a11-a3+a4-a5,a1+a12-a3+a4-a5];
Cycles[56]:=[-a5+a6,-a1+a2,a1+a10-a3+a4-a5+a7-a9,a1+a10-a3+a4-a5+a8-a9,-a10+a11,a1+a12-a3+a4-a5];
Cycles[57]:=[-a1+a2,-a5+a6,a1+a11-a3+a4-a5+a7-a9,a1+a11-a3+a4-a5+a8-a9,a10-a9,a1+a12-a3+a4-a5];
Cycles[58]:=[-a5+a6,-a1+a2,a1-a10+a11-a3+a4-a5+a7,a1-a10+a11-a3+a4-a5+a8,a1-a10+a11-a3+a4-a5+a9,a1+a12-a3+a4-a5];
Cycles[59]:=[-a5+a6,-a1+a2,-a5+a7,a1-a10+a11-a3+a4-a5+a8,a1-a10+a11-a3+a4-a5+a9,a1+a12-a3+a4-a5];
Cycles[60]:=[-a1+a2,-a4+a5,-a6+a7,a1-a10+a11-a3+a4-a6+a8,a1-a10+a11-a3+a4-a6+a9,a1+a12-a3+a4-a6];
Cycles[61]:=[-a1+a2,-a3+a4,a1+a11-a3+a5-a6+a7-a9,a1+a11-a3+a5-a6+a8-a9,a10-a9,a1+a12-a3+a5-a6];
Cycles[62]:=[-a1+a2,-a3+a4,-a5+a6,a1-a10+a11-a3+a5-a7+a8,a1-a10+a11-a3+a5-a7+a9,a1+a12-a3+a5-a7];
Cycles[63]:=[-a1+a2,-a1+a3,-a6+a7,a1-a10+a11-a4+a5-a6+a8,a1-a10+a11-a4+a5-a6+a9,a1+a12-a4+a5-a6];
Cycles[64]:=[-a1+a2,-a1+a3,-a4+a5,a1-a10+a11-a4+a6-a7+a8,a1-a10+a11-a4+a6-a7+a9,a1+a12-a4+a6-a7];
Cycles[65]:=[-a1+a3,-a1+a2,-a4+a5,-a4+a6,a10+a8-a9,-a11+a12-a8+a9];
Cycles[66]:=[-a1+a2,-a1+a3,-a4+a5,a10-a11-a4+a6-a7+a8,-a8+a9,a10-a11+a12];
Cycles[67]:=[-a1+a3,-a1+a2,a10-a11+a5-a6+a8,-a6+a7,-a8+a9,a10-a11+a12];
Cycles[68]:=[-a1+a2,-a1+a3,-a10+a5-a7+a8+a9,-a10+a6-a7+a8+a9,-a10+a11+a9,-a10+a12+a9];
Cycles[69]:=[-a1+a3,-a1+a2,-a11+a5-a7+a8+a9,-a11+a6-a7+a8+a9,a10-a9,-a11+a12+a9];
Cycles[70]:=[-a1+a3,-a1+a2,a10-a11+a5-a7+a9,a10-a11+a6-a7+a9,-a7+a8,a10-a11+a12];
Cycles[71]:=[-a1+a2,-a1+a3,a10-a11+a5-a8+a9,a10-a11+a6-a8+a9,a10-a11+a7-a8+a9,a10-a11+a12];
Cycles[72]:=[-a1+a3,-a1+a2,-a4+a5,-a11-a12+a4-a6+a7,-a12-a8+a9,a10-a12-a8];
Cycles[73]:=[-a1+a3,-a1+a2,-a4+a5,-a11-a12+a4-a6+a7,-a8+a9,a10-a12-a8];
Cycles[74]:=[-a2+a3,a12+a4-a6+a7,a12+a5-a6+a7,a1+a12-a2-a8+a9,a1+a10+a12-a2-a8,a1+a11-a2];
Cycles[75]:=[-a2+a3,a12+a4-a6+a7,a12+a5-a6+a7,-a8+a9,a1+a10+a12-a2-a8,a1+a11-a2];
Cycles[76]:=[a12+a4-a6+a7,-a1+a2,a12+a5-a6+a7,a1+a12-a3-a8+a9,a1+a10+a12-a3-a8,a1+a11-a3];
Cycles[77]:=[a12+a4-a6+a7,-a1+a2,a12+a5-a6+a7,-a8+a9,a1+a10+a12-a3-a8,a1+a11-a3];
Cycles[78]:=[-a1+a3,-a1+a2,a10+a12+a4-a6+a7+a8,a10+a12+a5-a6+a7+a8,-a10-a12-a8+a9,-a10+a11-a12];
Cycles[79]:=[-a1+a2,-a1+a3,-a10+a4-a5-a8+a9,-a5+a6,a11+a8-a9,a10+a12+a8-a9];
Cycles[80]:=[-a1+a3,-a1+a2,-a10+a4-a6-a8+a9,-a10+a5-a6-a8+a9,a11+a8-a9,a10+a12+a8-a9];
Cycles[81]:=[-a5+a6,-a2+a3,a1+a10-a2-a4+a5+a7-a9,a1+a10-a2-a4+a5+a8-a9,a1+a11-a2,a1+a10+a12-a2];
Cycles[82]:=[-a4+a5,-a2+a3,a1+a10-a2-a4+a6+a7-a8,-a8+a9,a1+a11-a2,a1+a10+a12-a2];
Cycles[83]:=[-a2+a3,-a4+a5,a1+a10-a2-a4+a6+a7-a9,a1+a10-a2-a4+a6+a8-a9,a1+a11-a2,a1+a10+a12-a2];
Cycles[84]:=[-a1+a2,-a5+a6,a1+a10-a3-a4+a5+a7-a9,a1+a10-a3-a4+a5+a8-a9,a1+a11-a3,a1+a10+a12-a3];
Cycles[85]:=[-a1+a2,-a4+a5,a1+a10-a3-a4+a6+a7-a8,-a8+a9,a1+a11-a3,a1+a10+a12-a3];
Cycles[86]:=[-a4+a5,-a1+a2,a1+a10-a3-a4+a6+a7-a9,a1+a10-a3-a4+a6+a8-a9,a1+a11-a3,a1+a10+a12-a3];
Cycles[87]:=[-a1+a2,a12+a4-a5+a8,-a5+a6,-a8+a9,a1+a10+a12-a3+a7,a1+a11-a3+a7];
Cycles[88]:=[a12+a4-a6+a8,-a1+a2,a12+a5-a6+a8,a1+a12-a3+a7+a9,a1+a10-a3+a7,a1+a11-a3+a7];
Cycles[89]:=[-a1+a2,a12+a4-a6+a9,a12+a5-a6+a9,-a7+a8,a1+a10+a12-a3+a7,a1+a11-a3+a7];
Cycles[90]:=[-a1+a2,-a3+a4,a12+a5-a7+a9,a12+a6-a7+a9,a1+a10+a12-a3+a8,a1+a11-a3+a8];
Cycles[91]:=[-a1+a3,-a1+a2,a12+a5-a7+a9,a12+a6-a7+a9,a1+a10+a12-a4+a8,a1+a11-a4+a8];
Cycles[92]:=[a12+a4-a5,-a1+a2,-a5+a6,-a7+a8,a1+a10+a12-a3+a7-a9,a1+a11-a3];
Cycles[93]:=[-a1+a2,a11+a4-a5,-a5+a6,a1+a12-a3+a7+a8,a1-a3+a7+a9,a10-a11+a12];
Cycles[94]:=[a11+a4-a6,-a1+a2,a11+a5-a6,a1+a12-a3+a7+a8,a1-a3+a7+a9,a10-a11+a12];
Cycles[95]:=[-a1+a2,-a1+a3,a11-a12+a4-a6+a7,a11-a12+a5-a6+a7,-a8+a9,a10+a11-a12-a8];
Cycles[96]:=[-a1+a2,-a1+a3,-a11+a12+a4-a6+a7,-a11+a12+a5-a6+a7,-a10+a11+a8,-a10+a12+a9];
Cycles[97]:=[-a1-a12+a3+a4-a5,-a1+a2,-a5+a6,a1+a11-a3+a7-a8,a1-a3-a8+a9,-a1+a10-a11-a12+a3];
Cycles[98]:=[-a1+a2,-a1+a3,a4-a6+a8,-a10+a11+a7-a8,-a11-a5+a6+a9,-a10+a11+a12+a5-a6];
Cycles[99]:=[-a2+a3,-a10+a11+a4-a5,-a5+a6,-a7+a8,-a1-a11+a2-a7+a9,a1+a10+a12-a2];
Cycles[100]:=[-a10+a11+a4-a5,-a1+a2,-a5+a6,-a1-a11+a3-a7+a8,-a1-a11+a3-a7+a9,a1+a10+a12-a3];
Cycles[101]:=[-a10+a11+a4-a5,-a1+a2,-a5+a6,-a7+a8,-a1-a11+a3-a7+a9,a1+a10+a12-a3];
Cycles[102]:=[-a1+a2,-a10+a11+a4-a6,-a10+a11+a5-a6,-a7+a8,-a1-a11+a3-a7+a9,a1+a10+a12-a3];
Cycles[103]:=[-a2+a3,a1-a10+a12-a2-a4+a5,a1-a10+a12-a2-a4+a6,a1+a12-a2+a7-a8,a1-a2-a8+a9,a1-a10+a11-a2];
Cycles[104]:=[-a2+a3,-a4+a5,a1-a10+a12-a2-a4+a6,a1+a12-a2+a7-a8,a1-a2-a8+a9,a1-a10+a11-a2];
Cycles[105]:=[a1-a10+a12-a3-a4+a5,-a1+a2,a1-a10+a12-a3-a4+a6,a1+a12-a3+a7-a8,a1-a3-a8+a9,a1-a10+a11-a3];
Cycles[106]:=[-a4+a5,-a1+a2,a1-a10+a12-a3-a4+a6,a1+a12-a3+a7-a8,a1-a3-a8+a9,a1-a10+a11-a3];
Cycles[107]:=[-a2+a3,a1+a12-a2+a4-a5,-a5+a6,a1+a11-a2+a7-a8,a1-a2-a8+a9,a10-a11+a12];
Cycles[108]:=[a1+a12-a2+a4-a6,-a2+a3,a1+a12-a2+a5-a6,a1+a11-a2+a7-a8,a1-a2-a8+a9,a10-a11+a12];
Cycles[109]:=[a1+a12-a3+a4-a5,-a1+a2,-a5+a6,a1+a11-a3+a7-a8,a1-a3-a8+a9,a10-a11+a12];
Cycles[110]:=[-a1+a2,a1+a12-a3+a4-a6,a1+a12-a3+a5-a6,a1+a11-a3+a7-a8,a1-a3-a8+a9,a10-a11+a12];
Cycles[111]:=[-a1+a2,a10+a4-a6+a7-a8,a10+a5-a6+a7-a8,a1-a3-a8+a9,a1-a10+a11-a3,a1+a12-a3];
Cycles[112]:=[a1-a3+a4-a6+a8,-a1+a2,a5-a6+a9,-a1+a11+a3+a7-a8,a1+a10-a3-a9,a1-a11+a12-a3];
Cycles[113]:=[-a1+a2,-a1+a3,-a5+a6,a11-a12-a5+a7,a11-a12-a8+a9,a10+a11-a12-a8];
Cycles[114]:=[-a1+a3-a4+a5,-a1+a2,-a1+a3-a4+a6,a10+a7-a8,-a8+a9,-a10+a11];
Cycles[115]:=[-a1+a3-a4+a5,-a1+a2,-a1+a3-a4+a6,a11+a7-a9,a11+a8-a9,a10-a9];
Cycles[116]:=[-a1+a2,-a1+a3-a4+a5,-a1+a3-a4+a6,-a10+a11+a7,-a10+a11+a8,-a10+a11+a9];
Cycles[117]:=[-a1+a3,-a1+a2,-a5+a6,a11-a5+a7-a9,a12+a8-a9,a10-a11+a12];
Cycles[118]:=[a4-a6+a7+a8-a9,-a1+a2,a5-a6+a7+a8-a9,-a1+a10+a3-a8,-a1+a11+a3-a8,-a1+a12+a3-a9];
Cycles[119]:=[-a1+a2,-a10+a4-a6+a7+a8,-a10+a5-a6+a7+a8,-a8+a9,-a1+a11+a3-a8,-a1-a10+a12+a3];
Cycles[120]:=[-a1+a2,-a10+a4-a6+a8+a9,-a10+a5-a6+a8+a9,-a6+a7,-a1+a11+a3-a9,-a1-a10+a12+a3];
Cycles[121]:=[-a1+a2,-a1+a3,-a10+a5-a7+a8+a9,-a10+a6-a7+a8+a9,-a1+a11+a4-a9,-a1-a10+a12+a4];
Cycles[122]:=[-a1+a3,-a1+a2,a11-a4+a5-a7+a9,a11-a4+a6-a7+a9,a10-a11+a7-a8-a9,-a11+a12+a7-a8];
Cycles[123]:=[-a1+a3,-a1+a2,-a4+a5,a11-a4+a6-a7+a9,a10-a11+a7-a8-a9,-a11+a12+a7-a8];
Cycles[124]:=[-a1+a3,-a1+a2,-a7+a8,a10-a5+a6-a7,a11-a5+a6-a9,a12+a7-a9];
Cycles[125]:=[-a1+a3,-a1+a2,-a5+a6,a10-a5+a7-a8,a11-a5+a7-a9,a12+a8-a9];
Cycles[126]:=[-a4+a5,-a1+a2,a1+a11-a12-a3-a4+a6,a1+a11-a12-a3-a7+a8,a1+a11-a12-a3-a7+a9,a1+a10-a3];
Cycles[127]:=[a10-a12+a4-a6,-a2+a3,a10-a12+a5-a6,a1-a2+a8,-a1-a10+a2-a7+a9,-a1+a11-a12+a2-a7];
Cycles[128]:=[-a1+a2,a10-a12+a4-a6,a10-a12+a5-a6,a1-a3+a8,-a1-a10+a3-a7+a9,-a1+a11-a12+a3-a7];
Cycles[129]:=[-a2+a3,a1+a10+a12-a2+a4-a5,-a5+a6,a12+a7-a9,-a1-a10+a2+a8-a9,a1+a11-a2];
Cycles[130]:=[a1+a10+a12-a2+a4-a6,-a2+a3,a1+a10+a12-a2+a5-a6,a12+a7-a9,-a1-a10+a2+a8-a9,a1+a11-a2];
Cycles[131]:=[a1+a10+a12-a3+a4-a5,-a1+a2,-a5+a6,a12+a7-a9,-a1-a10+a3+a8-a9,a1+a11-a3];
Cycles[132]:=[-a1+a2,a1+a10+a12-a3+a4-a6,a1+a10+a12-a3+a5-a6,a12+a7-a9,-a1-a10+a3+a8-a9,a1+a11-a3];
Cycles[133]:=[a12+a5-a7,-a1+a2,-a1+a3-a4+a6-a7,-a7+a8,-a11+a12+a9,-a1+a10-a11+a3-a4];
Cycles[134]:=[-a1+a2,a12+a5-a8,-a1+a3-a4+a6-a8,-a1+a3-a4+a7-a8,-a11+a12+a9,-a1+a10-a11+a3-a4];
Cycles[135]:=[-a1+a2,a12+a5-a8,a12+a6-a8,-a1+a3-a4+a7-a8,-a11+a12+a9,-a1+a10-a11+a3-a4];
Cycles[136]:=[-a1+a2,a12+a5-a6+a8,-a6+a7,-a12-a8+a9,a1+a10-a3+a4,a1+a11-a12-a3+a4];
Cycles[137]:=[a12+a5-a7+a8,-a1+a2,a12+a6-a7+a8,-a12-a8+a9,a1+a10-a3+a4,a1+a11-a12-a3+a4];
Cycles[138]:=[-a1+a2,a1+a10-a11-a3+a4-a5+a7,-a5+a6,-a7+a8,a1-a3+a9,a1+a10-a11+a12-a3];
Cycles[139]:=[a1-a10-a3+a4-a6+a7+a9,-a1+a2,a1-a10-a3+a5-a6+a7+a9,a1-a3+a8,a1-a10+a11-a3+a9,a1-a10+a12-a3+a9];
Cycles[140]:=[a1-a10-a3+a4-a6+a7+a9,-a1+a2,a1-a10-a3+a5-a6+a7+a9,a1-a3+a8,-a10+a11,a1-a10+a12-a3+a9];
Cycles[141]:=[-a1+a2,a1-a11-a3+a4-a6+a7+a9,a1-a11-a3+a5-a6+a7+a9,a1-a3+a8,a10-a9,a1-a11+a12-a3+a9];
Cycles[142]:=[a1+a10-a11-a3+a4-a6+a7,-a1+a2,a1+a10-a11-a3+a5-a6+a7,a1-a3+a8,a1-a3+a9,a1+a10-a11+a12-a3];
Cycles[143]:=[a1+a10-a11-a3+a4-a6+a7,-a1+a2,a1+a10-a11-a3+a5-a6+a7,-a7+a8,a1-a3+a9,a1+a10-a11+a12-a3];
Cycles[144]:=[-a1+a2,a1+a10-a11-a3+a4-a6+a8,a1+a10-a11-a3+a5-a6+a8,-a6+a7,a1-a3+a9,a1+a10-a11+a12-a3];
Cycles[145]:=[a1+a10-a11-a3+a4-a7+a8,-a1+a2,a1+a10-a11-a3+a5-a7+a8,a1+a10-a11-a3+a6-a7+a8,a1-a3+a9,a1+a10-a11+a12-a3];
Cycles[146]:=[-a1+a2,-a1+a3,a1+a10-a11-a4+a5-a7+a8,a1+a10-a11-a4+a6-a7+a8,a1-a4+a9,a1+a10-a11+a12-a4];
Cycles[147]:=[-a1+a2,-a1+a3,-a4+a5,a10-a11-a4+a6-a8+a9,a10-a11+a7-a8+a9,a10-a11+a12];
Cycles[148]:=[-a2+a3,-a12-a4+a5,-a12-a4+a6,-a7+a8,-a1-a10-a12+a2-a7+a9,a1+a11-a2];
Cycles[149]:=[-a12-a4+a5,-a1+a2,-a12-a4+a6,-a1-a10-a12+a3-a7+a8,-a1-a10-a12+a3-a7+a9,a1+a11-a3];
Cycles[150]:=[-a12-a4+a5,-a1+a2,-a12-a4+a6,-a7+a8,-a1-a10-a12+a3-a7+a9,a1+a11-a3];
Cycles[151]:=[-a4+a5,-a1+a2,-a12-a4+a6,-a7+a8,-a1-a10-a12+a3-a7+a9,a1+a11-a3];
Cycles[152]:=[-a1+a3,-a1+a2,-a5+a6,a11-a4+a5-a7+a8,a12-a4+a5-a7+a9,a10-a11+a12];
Cycles[153]:=[-a1+a2,-a1+a3,-a4+a5,a11-a4+a6-a7+a8,a12-a4+a6-a7+a9,a10-a11+a12];
Cycles[154]:=[-a2+a3,-a4+a5,a1-a2+a4+a7,-a10+a12+a8,-a1-a10+a2-a4-a6+a9,-a1+a11-a12+a2-a4-a6];
Cycles[155]:=[a1-a3+a4+a6,-a1+a2,a12+a7-a9,-a1+a3-a4-a5+a8-a9,a10-a9,-a1+a11-a12+a3-a4-a5];
Cycles[156]:=[-a1+a2,a1-a3+a4+a6,-a10+a12+a7,-a1-a10+a3-a4-a5+a8,-a1-a10+a3-a4-a5+a9,-a1+a11-a12+a3-a4-a5];
Cycles[157]:=[-a1+a2,a1-a3+a4+a6,a1-a3+a4+a7,-a10+a12+a8,-a1-a10+a3-a4-a5+a9,-a1+a11-a12+a3-a4-a5];
Cycles[158]:=[-a1+a2,-a5+a6,a1-a3+a4+a7,-a10+a12+a8,-a1-a10+a3-a4-a5+a9,-a1+a11-a12+a3-a4-a5];
Cycles[159]:=[-a4+a5,-a1+a2,a1-a3+a4+a7,-a10+a12+a8,-a1-a10+a3-a4-a6+a9,-a1+a11-a12+a3-a4-a6];
Cycles[160]:=[-a1+a2,-a3+a4,a1-a3+a5+a7,-a10+a12+a8,-a1-a10+a3-a5-a6+a9,-a1+a11-a12+a3-a5-a6];
Cycles[161]:=[-a1+a3,-a1+a2,a1-a4+a5+a7,-a10+a12+a8,-a1-a10+a4-a5-a6+a9,-a1+a11-a12+a4-a5-a6];
Cycles[162]:=[-a1-a11+a2-a4+a5+a7-a8,-a2+a3,-a1-a11+a2-a4+a6+a7-a8,a1-a2-a7+a9,-a1+a10-a11+a2+a7-a8,a1+a12-a2];
Cycles[163]:=[-a4+a5,-a2+a3,-a1-a11+a2-a4+a6+a7-a8,a1-a2-a7+a9,-a1+a10-a11+a2+a7-a8,a1+a12-a2];
Cycles[164]:=[-a1+a2,-a1-a11+a3-a4+a5+a7-a8,-a1-a11+a3-a4+a6+a7-a8,a1-a3-a7+a9,-a1+a10-a11+a3+a7-a8,a1+a12-a3];
Cycles[165]:=[-a1+a2,-a4+a5,-a1-a11+a3-a4+a6+a7-a8,a1-a3-a7+a9,-a1+a10-a11+a3+a7-a8,a1+a12-a3];
Cycles[166]:=[-a1+a3,-a1+a2,-a12-a4+a6,a11+a7-a9,a12+a4-a5+a8-a9,a10-a11+a12+a4-a5];
Cycles[167]:=[-a5+a6,-a2+a3,a11+a7-a9,-a1+a2+a4-a5+a8-a9,-a1+a10-a11+a2+a4-a5,a1+a12-a2];
Cycles[168]:=[-a2+a3,-a4+a5,a11+a7-a9,-a1+a2+a4-a6+a8-a9,-a1+a10-a11+a2+a4-a6,a1+a12-a2];
Cycles[169]:=[-a1+a2,-a5+a6,a11+a7-a9,-a1+a3+a4-a5+a8-a9,-a1+a10-a11+a3+a4-a5,a1+a12-a3];
Cycles[170]:=[-a4+a5,-a1+a2,a11+a7-a9,-a1+a3+a4-a6+a8-a9,-a1+a10-a11+a3+a4-a6,a1+a12-a3];
Cycles[171]:=[-a1+a3,-a1+a2,a10+a7-a8,a5-a6-a8+a9,-a10+a11+a5-a6,a12+a5-a6];
Cycles[172]:=[-a1+a2,-a5+a6,a10+a7-a8,a1-a3+a4-a5-a8+a9,a1-a10+a11-a3+a4-a5,a1+a12-a3+a4-a5];
Cycles[173]:=[a1-a2-a4+a6,-a2+a3,a11+a7-a9,-a1+a2+a4-a5+a8-a9,-a1+a10-a11+a2+a4-a5,a1+a12-a2];
Cycles[174]:=[-a1+a2,a1-a3-a4+a6,a11+a7-a9,-a1+a3+a4-a5+a8-a9,-a1+a10-a11+a3+a4-a5,a1+a12-a3];
Cycles[175]:=[-a1+a2,a1+a12-a3+a4+a5,a1-a3+a4+a6,a11+a7-a9,a12+a8-a9,a10-a11+a12];
Cycles[176]:=[-a2+a3,a11+a4-a5,-a5+a6,a12+a7-a8,a1-a2-a8+a9,-a1+a10-a11+a12+a2];
Cycles[177]:=[a11+a4-a6,-a2+a3,a11+a5-a6,a12+a7-a8,a1-a2-a8+a9,-a1+a10-a11+a12+a2];
Cycles[178]:=[a11+a4-a5,-a1+a2,-a5+a6,a12+a7-a8,a1-a3-a8+a9,-a1+a10-a11+a12+a3];
Cycles[179]:=[-a1+a2,a11+a4-a6,a11+a5-a6,a12+a7-a8,a1-a3-a8+a9,-a1+a10-a11+a12+a3];
Cycles[180]:=[-a2+a3,a1-a2+a4-a6+a7+a9,a1-a2+a5-a6+a7+a9,-a1+a10+a2+a8-a9,a1-a10+a11-a2,a1+a12-a2];
Cycles[181]:=[a1-a3+a4-a6+a7+a9,-a1+a2,a1-a3+a5-a6+a7+a9,-a1+a10+a3+a8-a9,a1-a10+a11-a3,a1+a12-a3];
Cycles[182]:=[a1-a3+a4+a5-a6+a9,-a1+a2,-a6+a7,a11+a8-a9,-a1+a10-a11+a3-a4,a1+a12-a3+a4];
Cycles[183]:=[-a1+a2,a1-a3+a4+a5-a7+a9,a1-a3+a4+a6-a7+a9,a11+a8-a9,-a1+a10-a11+a3-a4,a1+a12-a3+a4];
Cycles[184]:=[a1-a3-a4+a5,-a1+a2,a1-a3-a4+a6,a11+a7-a9,-a1+a12+a3+a8-a9,-a1+a10-a11+a12+a3];
Cycles[185]:=[-a2+a3,a1-a2+a4+a6,a4-a5+a7,a11+a8-a9,-a1+a10+a2-a5-a9,-a1-a11+a12+a2-a5];
Cycles[186]:=[a1-a3+a4+a6,-a1+a2,a4-a5+a7,a11+a8-a9,-a1+a10+a3-a5-a9,-a1-a11+a12+a3-a5];
Cycles[187]:=[-a1+a3,-a1+a2,-a5+a6,-a7+a8,-a11+a12-a7+a9,a10-a11+a12];
Cycles[188]:=[-a1+a2,-a1+a3,-a4+a5,-a7+a8,-a11+a12-a7+a9,a10-a11+a12];
Cycles[189]:=[-a1+a2,a1-a3-a4+a5,a1-a3-a4+a6,a11-a12+a7-a9,a11-a12+a8-a9,a10-a11+a12];
Cycles[190]:=[-a1+a3,-a1+a2,-a5+a6,a11+a7-a9,a12+a8-a9,a10-a11+a12];
Cycles[191]:=[-a1+a2,-a1+a3,-a4+a5,a11+a7-a9,a12+a8-a9,a10-a11+a12];
Cycles[192]:=[-a1+a2,a1-a3-a4+a5,a1-a3-a4+a6,a11+a7-a9,a12+a8-a9,a10-a11+a12];
Cycles[193]:=[a1-a3+a4-a6+a8,-a1+a2,a1-a3+a4-a6+a9,a1+a10-a3+a4-a7,a1+a11-a3+a5-a6,a1+a12-a3+a5-a7];
Cycles[194]:=[-a2+a3+a6-a9,a1-a3+a5,-a2+a3+a7-a9,-a1+a3-a4+a8-a9,a10-a12-a2+a3,-a1+a11-a12+a3-a4];
Cycles[195]:=[a1+a10-a2+a4+a6,-a2+a3,a1-a12-a2+a4+a7,a1-a2+a5+a8,a1-a12-a2+a5+a9,-a10+a11-a12];
Cycles[196]:=[-a1+a2,a1+a10-a3+a4+a6,a1-a12-a3+a4+a7,a1-a3+a5+a8,a1-a12-a3+a5+a9,-a10+a11-a12];
Cycles[197]:=[-a1+a2,-a10+a4-a6+a8,a1-a10-a3+a5-a6+a9,a1-a3+a7-a8+a9,a1-a10+a11-a3,a1+a12-a3];
Cycles[198]:=[a10-a12-a4+a5,-a1+a2,a10-a12-a4+a6,-a7+a8,-a1+a10-a12+a3-a7+a9,a1-a10+a11-a3];
Cycles[199]:=[-a4+a5,-a1+a2,a10-a12-a4+a6,-a7+a8,-a1+a10-a12+a3-a7+a9,a1-a10+a11-a3];
Cycles[200]:=[-a1+a2,-a5+a6,a11+a7-a8,-a1+a3+a4-a5-a8+a9,-a1+a10+a3+a4-a5-a8,-a1-a11+a12+a3+a4-a5];
Cycles[201]:=[-a1+a2,-a5+a6,a11+a7-a8,-a8+a9,-a1+a10+a3+a4-a5-a8,-a1-a11+a12+a3+a4-a5];
Cycles[202]:=[-a5+a6,-a1+a2,-a5+a7,a11+a8-a9,-a1+a10+a3+a4-a5-a9,-a1-a11+a12+a3+a4-a5];
Cycles[203]:=[-a4+a5,-a1+a2,a11+a7-a8,-a8+a9,-a1+a10+a3+a4-a6-a8,-a1-a11+a12+a3+a4-a6];
Cycles[204]:=[-a3+a4,-a1+a2,-a6+a7,a11+a8-a9,-a1+a10+a3+a5-a6-a9,-a1-a11+a12+a3+a5-a6];
Cycles[205]:=[-a1+a2,-a3+a4,-a5+a6,a11+a8-a9,-a1+a10+a3+a5-a7-a9,-a1-a11+a12+a3+a5-a7];
Cycles[206]:=[-a1+a2,-a1+a3,-a6+a7,a11+a8-a9,-a1+a10+a4+a5-a6-a9,-a1-a11+a12+a4+a5-a6];
Cycles[207]:=[-a1+a3,-a1+a2,-a5+a6,a11+a8-a9,-a1+a10+a4+a5-a7-a9,-a1-a11+a12+a4+a5-a7];
Cycles[208]:=[-a2+a3,-a1+a12+a2+a4-a5+a7,-a5+a6,-a7+a8,-a10+a12+a9,a1-a10+a11-a2];
Cycles[209]:=[-a1+a11+a2+a4-a6+a7,-a2+a3,-a1+a11+a2+a5-a6+a7,a11+a8-a9,a1+a10-a2-a9,-a11+a12];
Cycles[210]:=[-a2+a3,-a1+a12+a2+a4-a6+a7,-a1+a12+a2+a5-a6+a7,a12+a8-a9,a1+a10-a2-a9,a1+a11-a2-a9];
Cycles[211]:=[-a2+a3,-a1+a12+a2+a4-a6+a7,-a1+a12+a2+a5-a6+a7,a12+a8-a9,a10-a9,a1+a11-a2-a9];
Cycles[212]:=[-a1+a12+a2+a4-a6+a7,-a2+a3,-a1+a12+a2+a5-a6+a7,-a10+a12+a8,-a10+a12+a9,a1-a10+a11-a2];
Cycles[213]:=[-a1+a12+a2+a4-a6+a7,-a2+a3,-a1+a12+a2+a5-a6+a7,-a7+a8,-a10+a12+a9,a1-a10+a11-a2];
Cycles[214]:=[-a2+a3,-a1+a12+a2+a4-a6+a8,-a1+a12+a2+a5-a6+a8,-a6+a7,-a10+a12+a9,a1-a10+a11-a2];
Cycles[215]:=[-a1+a12+a2+a4-a7+a8,-a2+a3,-a1+a12+a2+a5-a7+a8,-a1+a12+a2+a6-a7+a8,-a10+a12+a9,a1-a10+a11-a2];
Cycles[216]:=[-a2+a4,-a2+a3,-a1+a12+a2+a5-a7+a8,-a1+a12+a2+a6-a7+a8,-a10+a12+a9,a1-a10+a11-a2];
Cycles[217]:=[-a1+a12+a3+a4-a5+a7,-a1+a2,-a5+a6,-a7+a8,-a10+a12+a9,a1-a10+a11-a3];
Cycles[218]:=[-a1+a2,-a1+a11+a3+a4-a6+a7,-a1+a11+a3+a5-a6+a7,a11+a8-a9,a1+a10-a3-a9,-a11+a12];
Cycles[219]:=[-a1+a12+a3+a4-a6+a7,-a1+a2,-a1+a12+a3+a5-a6+a7,a12+a8-a9,a1+a10-a3-a9,a1+a11-a3-a9];
Cycles[220]:=[-a1+a12+a3+a4-a6+a7,-a1+a2,-a1+a12+a3+a5-a6+a7,a12+a8-a9,a10-a9,a1+a11-a3-a9];
Cycles[221]:=[-a1+a2,-a1+a12+a3+a4-a6+a7,-a1+a12+a3+a5-a6+a7,-a10+a12+a8,-a10+a12+a9,a1-a10+a11-a3];
Cycles[222]:=[-a1+a2,-a1+a12+a3+a4-a6+a7,-a1+a12+a3+a5-a6+a7,-a7+a8,-a10+a12+a9,a1-a10+a11-a3];
Cycles[223]:=[-a1+a12+a3+a4-a6+a8,-a1+a2,-a1+a12+a3+a5-a6+a8,-a6+a7,-a10+a12+a9,a1-a10+a11-a3];
Cycles[224]:=[-a1+a2,-a1+a12+a3+a4-a7+a8,-a1+a12+a3+a5-a7+a8,-a1+a12+a3+a6-a7+a8,-a10+a12+a9,a1-a10+a11-a3];
Cycles[225]:=[-a1+a2,-a3+a4,-a1+a12+a3+a5-a7+a8,-a1+a12+a3+a6-a7+a8,-a10+a12+a9,a1-a10+a11-a3];
Cycles[226]:=[-a1+a3,-a1+a2,-a1+a12+a4+a5-a7+a8,-a1+a12+a4+a6-a7+a8,-a10+a12+a9,a1-a10+a11-a4];
Cycles[227]:=[-a2+a3,-a1-a10+a11+a2+a4-a5,-a5+a6,-a10+a11-a7+a8,-a10-a7+a9,-a1-a10+a12+a2];
Cycles[228]:=[-a1-a10+a11+a3+a4-a5,-a1+a2,-a5+a6,-a10+a11-a7+a8,-a10-a7+a9,-a1-a10+a12+a3];
Cycles[229]:=[-a1+a2,-a1-a10+a11+a3+a4-a6,-a1-a10+a11+a3+a5-a6,-a10+a11-a7+a8,-a10-a7+a9,-a1-a10+a12+a3];
Cycles[230]:=[-a1+a3-a4+a5-a6+a8,-a1+a2,-a10-a6+a7,a1-a10-a3+a4-a8+a9,-a10+a11,a1-a10+a12-a3+a4];
Cycles[231]:=[-a1+a3-a4+a5-a6+a9,-a1+a2,-a11-a6+a7,-a11-a6+a8,a1+a10-a11-a3+a4-a9,a1-a11+a12-a3+a4];
Cycles[232]:=[-a1+a3-a4+a5-a6+a9,-a1+a2,-a6+a7,-a11-a6+a8,a1+a10-a11-a3+a4-a9,a1-a11+a12-a3+a4];
Cycles[233]:=[-a3+a4,-a1+a2,-a1+a3-a5+a6-a7+a9,-a11-a7+a8,a1+a10-a11-a3+a5-a9,a1-a11+a12-a3+a5];
Cycles[234]:=[-a1+a3-a5+a7,-a1+a2,-a10-a4+a5+a8,a1-a10-a3+a5-a6+a9,a11+a4-a5,-a1+a12+a3-a5+a6];
Cycles[235]:=[a1-a2+a5+a6-a8+a9,-a2+a3,-a4+a5+a7-a8,-a1+a10+a2-a5-a9,a1+a11-a2+a4,-a1+a12+a2-a5];
Cycles[236]:=[-a1+a2,a1-a3+a5+a6-a8+a9,-a4+a5+a7-a8,-a1+a10+a3-a5-a9,a1+a11-a3+a4,-a1+a12+a3-a5];
Cycles[237]:=[-a1+a2-a4+a7,-a2+a3,-a1+a11+a2-a5+a6+a8,-a1+a2-a5+a6+a9,a10-a11-a4+a5,a12+a4-a5];
Cycles[238]:=[-a1+a2,-a1+a3-a4+a7,-a1+a11+a3-a5+a6+a8,-a1+a3-a5+a6+a9,a10-a11-a4+a5,a12+a4-a5];
Cycles[239]:=[a1-a3+a6,-a3+a4,a11+a7-a9,-a1+a3-a5+a8-a9,a10-a11-a2+a3,-a1+a12+a2-a5];
Cycles[240]:=[-a2+a3,a1-a4+a6,a11+a7-a9,-a1+a4-a5+a8-a9,a10-a11-a2+a4,-a1+a12+a2-a5];
Cycles[241]:=[-a2+a3+a5-a6,a10+a4-a6,a1-a3+a8,-a1-a10+a3-a7+a9,-a1+a11+a2-a7,a1+a12-a3+a7];
Cycles[242]:=[-a1+a2,a1-a3+a4-a6+a8,a10+a5-a6,a11+a7-a8,a1-a10+a11-a3+a9,a1+a12-a3];
Cycles[243]:=[-a1+a3-a5+a7,-a1+a2,-a10-a4+a5+a8,a1-a10-a3+a5-a6+a9,a1+a11-a3+a4-a6,a1+a12-a3+a4-a6];
Cycles[244]:=[-a1+a3-a5+a7,-a1+a2,-a10-a4+a5+a8,a1-a10-a3+a5-a6+a9,-a10+a11,a1+a12-a3+a4-a6];
Cycles[245]:=[-a1+a2,-a1+a3-a5+a7,-a11-a4+a5+a8,a1-a11-a3+a5-a6+a9,a1+a10-a11-a3+a5-a6,a1+a12-a3+a4-a6];
Cycles[246]:=[-a1+a2,-a1+a3-a5+a7,-a11-a4+a5+a8,-a11-a4+a5+a9,a1+a10-a11-a3+a5-a6,a1+a12-a3+a4-a6];
Cycles[247]:=[-a1+a2,-a1+a3-a5+a7,-a1+a3-a5+a8,-a11-a4+a5+a9,a1+a10-a11-a3+a5-a6,a1+a12-a3+a4-a6];
Cycles[248]:=[-a1+a2,-a6+a7,-a1+a3-a5+a8,-a11-a4+a5+a9,a1+a10-a11-a3+a5-a6,a1+a12-a3+a4-a6];
Cycles[249]:=[-a5+a6,-a1+a2,-a1+a3-a5+a8,-a11-a4+a5+a9,a1+a10-a11-a3+a5-a7,a1+a12-a3+a4-a7];
Cycles[250]:=[-a1+a2,-a4+a5,-a1+a3-a6+a8,-a11-a4+a6+a9,a1+a10-a11-a3+a6-a7,a1+a12-a3+a4-a7];
Cycles[251]:=[-a1+a2,-a1+a3,-a1+a4-a6+a8,-a11-a5+a6+a9,a1+a10-a11-a4+a6-a7,a1+a12-a4+a5-a7];
Cycles[252]:=[a4-a5+a8,-a1+a2,a1-a3+a4-a6+a9,a1+a10-a3+a4-a6,a1+a11-a3+a5-a7,a12+a6-a7];
Cycles[253]:=[-a1+a2,-a6+a7,a4-a5+a9,a1+a10-a3+a4-a6,a1+a11-a3+a5-a8,a12+a6-a8];
Cycles[254]:=[-a1+a2,-a4+a5,a4-a6+a9,a1+a10-a3+a4-a7,a1+a11-a3+a6-a8,a12+a7-a8];
Cycles[255]:=[-a1+a2,-a1+a3,a5-a6+a9,a1+a10-a4+a5-a7,a1+a11-a4+a6-a8,a12+a7-a8];
Cycles[256]:=[-a1-a11+a2-a4+a6,a1-a3+a5,a2-a3+a7,-a1-a10+a3-a4+a8,-a1-a10-a11+a3-a4+a9,-a11+a12];
Cycles[257]:=[-a1-a12+a2-a4+a6,a1-a3+a5,a2-a3+a7,-a1-a11+a3-a4+a8,-a1-a11+a3-a4+a9,-a1+a10-a11-a12+a3-a4];
Cycles[258]:=[a1-a3+a6,a1-a3+a5,-a1-a12+a2-a4+a7,a2-a3+a8,-a1-a11+a3-a4+a9,-a1+a10-a11-a12+a3-a4];
Cycles[259]:=[a1-a3+a6,-a4+a5,-a1-a12+a2-a4+a7,a2-a3+a8,-a1-a11+a3-a4+a9,-a1+a10-a11-a12+a3-a4];
Cycles[260]:=[-a1+a2,a1-a4+a6,-a1-a12+a3-a5+a7,a3-a4+a8,-a1-a11+a4-a5+a9,-a1+a10-a11-a12+a4-a5];
Cycles[261]:=[-a1+a2,a4-a5+a8,a1-a3+a4-a7+a9,-a1+a10+a3-a5+a6,a11+a6-a7,a1+a12-a3+a5-a7];
Cycles[262]:=[-a2+a3,a1-a2+a5,a1-a12-a2+a4+a7,a1+a10-a2+a4+a6+a8,a1-a12-a2+a4+a6+a9,-a10+a11-a12];
Cycles[263]:=[a1-a3+a5,-a1+a2,a1-a12-a3+a4+a7,a1+a10-a3+a4+a6+a8,a1-a12-a3+a4+a6+a9,-a10+a11-a12];
Cycles[264]:=[a11+a6-a7,-a2+a3,-a1+a2-a5-a7+a8,a1+a11-a2+a4+a9,a10+a4-a5,-a1+a12+a2-a5];
Cycles[265]:=[-a1+a2,a11+a6-a7,-a1+a3-a5-a7+a8,a1+a11-a3+a4+a9,a10+a4-a5,-a1+a12+a3-a5];
Cycles[266]:=[a1-a3-a5+a6,a1+a10-a3+a4-a5,a10+a7-a9,-a2+a3+a8-a9,a1+a11-a2,a12+a2-a3];
Cycles[267]:=[a2-a3+a6,-a1+a2-a4+a7,-a1+a3-a4-a8+a9,-a1+a10+a3-a5-a8,-a1+a11+a3-a5,a12+a4-a5];
Cycles[268]:=[-a1+a2,a4-a5+a7,-a5+a6,-a7+a8,a1+a10-a3-a9,a1+a12-a3];
Cycles[269]:=[-a1+a2,a4-a6+a8,a5-a6+a8,-a6+a7,a1+a10-a3-a9,a1+a12-a3];
Cycles[270]:=[a4-a7+a8,-a1+a2,a5-a7+a8,a6-a7+a8,a1+a10-a3-a9,a1+a12-a3];
Cycles[271]:=[a1-a2+a4,-a2+a3,a1-a2+a5,a10+a6-a8,a11+a7-a8,-a10+a11+a9];
Cycles[272]:=[-a1+a2,-a3+a4,a1-a3+a5,a10+a6-a8,a11+a7-a8,-a10+a11+a9];
Cycles[273]:=[-a1+a3,-a1+a2,a1-a4+a5,a10+a6-a8,a11+a7-a8,-a10+a11+a9];
Cycles[274]:=[-a1+a2,a1-a3+a4,-a1+a3-a5+a6,a11+a7-a9,a12+a8-a9,a10-a11+a12];
Cycles[275]:=[a11+a5-a7,-a1+a2,a12+a6-a7,a1+a11-a3+a4+a8,a1+a12-a3+a4+a9,a10-a11+a12];
Cycles[276]:=[a1-a3+a4,-a1+a2,a11+a7-a8,a1-a3+a5-a6-a8+a9,a1+a10-a3+a5-a6-a8,a1-a11+a12-a3+a5-a6];
Cycles[277]:=[a1-a3+a4,-a1+a2,a11+a7-a8,-a8+a9,a1+a10-a3+a5-a6-a8,a1-a11+a12-a3+a5-a6];
Cycles[278]:=[-a1+a2,a1-a3+a4,-a6+a7,a11+a8-a9,a1+a10-a3+a5-a6-a9,a1-a11+a12-a3+a5-a6];
Cycles[279]:=[a1-a3+a4,-a1+a2,-a5+a6,a11+a8-a9,a1+a10-a3+a5-a7-a9,a1-a11+a12-a3+a5-a7];
Cycles[280]:=[-a1+a2,a1-a3+a4,a1-a3+a5,a11+a8-a9,a1+a10-a3+a6-a7-a9,a1-a11+a12-a3+a6-a7];
Cycles[281]:=[-a1+a3,-a1+a2,a1-a4+a5,a11+a8-a9,a1+a10-a4+a6-a7-a9,a1-a11+a12-a4+a6-a7];
Cycles[282]:=[a1-a2+a4,-a2+a3,a10+a6-a8,a1+a11-a2+a5+a7-a8,a1-a10+a11-a2+a5+a9,-a1+a12+a2-a5];
Cycles[283]:=[-a1+a2,a1-a3+a4,a10+a6-a8,a1+a11-a3+a5+a7-a8,a1-a10+a11-a3+a5+a9,-a1+a12+a3-a5];
Cycles[284]:=[-a1+a2,a1-a3+a4,a10+a7-a8,a1-a3+a5-a6-a8+a9,a1-a10+a11-a3+a5-a6,a1+a12-a3+a5-a6];
Cycles[285]:=[-a3+a4,a1-a2+a5,a1-a3+a6,a11+a7-a9,-a12-a2+a3+a8-a9,a10-a11-a12-a2+a3];
Cycles[286]:=[a1-a2+a5,-a2+a3,a1-a4+a6,a11+a7-a9,-a12-a2+a4+a8-a9,a10-a11-a12-a2+a4];
Cycles[287]:=[a1-a3+a5,a1-a2+a4,a10+a6-a8,a12+a7-a8,-a10+a12+a9,a11+a12+a2-a3];
Cycles[288]:=[-a11+a2-a3+a6,a1-a2+a4,-a1+a3-a5-a7+a8,-a11-a7+a9,-a1+a10+a3-a5,a1-a11+a12-a3+a5];


==> anc/edges.txt <==
# edge lists Edges[id]=[e1,...,e12] for all 288 automorphism classes of connected graphs with 12 edges, 7 vertices, and at least 3 edges incident to any vertex, and no odd automorphisms
# the edges ek=[u,v] are considered as directed from vertex u to vertex v for the purpose of defining the orientation of the graph (edge directions together with the vertex ordering 0<1<2<3<4<5<6)

Edges[1]:=[[0,6],[0,6],[0,6],[1,4],[1,4],[1,6],[2,5],[2,6],[2,6],[3,4],[3,5],[3,5]];
Edges[2]:=[[0,6],[0,6],[0,6],[1,4],[1,4],[1,6],[2,5],[2,5],[2,6],[3,4],[3,4],[3,5]];
Edges[3]:=[[0,6],[0,6],[0,6],[1,3],[1,3],[1,6],[2,4],[2,4],[2,6],[3,5],[4,5],[5,6]];
Edges[4]:=[[0,4],[0,4],[0,4],[1,5],[1,5],[1,6],[2,5],[2,6],[2,6],[3,4],[3,6],[3,6]];
Edges[5]:=[[0,4],[0,4],[0,4],[1,5],[1,5],[1,6],[2,5],[2,6],[2,6],[3,4],[3,4],[3,6]];
Edges[6]:=[[0,1],[0,1],[0,2],[1,5],[2,6],[2,6],[3,5],[3,5],[3,6],[4,5],[4,6],[4,6]];
Edges[7]:=[[0,5],[0,5],[0,6],[1,5],[1,6],[1,6],[2,3],[2,3],[2,6],[3,4],[4,5],[4,6]];
Edges[8]:=[[0,3],[0,3],[0,3],[1,4],[1,4],[1,4],[2,5],[2,5],[2,5],[3,6],[4,6],[5,6]];
Edges[9]:=[[0,5],[0,5],[0,5],[1,6],[1,6],[1,6],[2,3],[2,3],[2,4],[3,5],[4,6],[4,6]];
Edges[10]:=[[0,6],[0,6],[0,6],[1,4],[1,4],[1,4],[2,3],[2,3],[2,6],[3,5],[4,5],[5,6]];
Edges[11]:=[[0,3],[0,3],[0,3],[1,4],[1,4],[1,4],[2,5],[2,5],[2,6],[3,5],[4,6],[5,6]];
Edges[12]:=[[0,1],[0,1],[0,1],[1,6],[2,4],[2,6],[2,6],[3,5],[3,6],[3,6],[4,5],[4,5]];
Edges[13]:=[[0,1],[0,1],[0,1],[1,6],[2,4],[2,4],[2,6],[3,5],[3,6],[3,6],[4,5],[4,5]];
Edges[14]:=[[0,1],[0,1],[0,1],[1,6],[2,4],[2,4],[2,6],[3,5],[3,5],[3,6],[4,5],[4,5]];
Edges[15]:=[[0,1],[0,1],[0,1],[1,6],[2,4],[2,4],[2,6],[2,6],[3,5],[3,5],[3,6],[4,5]];
Edges[16]:=[[0,1],[0,1],[0,1],[1,6],[2,4],[2,4],[2,4],[2,6],[3,5],[3,5],[3,6],[4,5]];
Edges[17]:=[[0,4],[0,4],[0,4],[1,5],[1,5],[1,6],[2,3],[2,6],[2,6],[3,6],[3,6],[4,5]];
Edges[18]:=[[0,4],[0,4],[0,4],[1,5],[1,5],[1,6],[2,3],[2,3],[2,6],[2,6],[3,6],[4,5]];
Edges[19]:=[[0,4],[0,4],[0,4],[1,5],[1,5],[1,6],[2,3],[2,3],[2,3],[2,6],[3,6],[4,5]];
Edges[20]:=[[0,3],[0,3],[0,3],[1,4],[1,4],[1,6],[2,5],[2,6],[2,6],[3,6],[4,5],[5,6]];
Edges[21]:=[[0,3],[0,3],[0,3],[1,4],[1,4],[1,6],[2,5],[2,5],[2,6],[3,6],[4,5],[5,6]];
Edges[22]:=[[0,1],[0,1],[0,5],[1,6],[2,3],[2,6],[2,6],[3,5],[3,5],[4,5],[4,5],[4,6]];
Edges[23]:=[[0,1],[0,1],[0,5],[1,6],[2,3],[2,3],[2,6],[3,5],[4,5],[4,5],[4,5],[4,6]];
Edges[24]:=[[0,1],[0,1],[0,5],[0,5],[1,6],[2,3],[2,3],[2,6],[3,5],[4,5],[4,6],[4,6]];
Edges[25]:=[[0,1],[0,1],[0,5],[0,5],[1,6],[2,3],[2,3],[2,6],[3,5],[4,5],[4,5],[4,6]];
Edges[26]:=[[0,1],[0,1],[0,1],[0,5],[1,6],[2,3],[2,3],[2,6],[3,5],[4,5],[4,5],[4,6]];
Edges[27]:=[[0,5],[0,6],[0,6],[1,3],[1,3],[1,6],[2,4],[2,6],[2,6],[3,5],[4,5],[4,6]];
Edges[28]:=[[0,5],[0,6],[0,6],[1,3],[1,3],[1,6],[2,4],[2,4],[2,6],[3,5],[4,5],[4,6]];
Edges[29]:=[[0,5],[0,5],[0,6],[1,3],[1,3],[1,6],[2,4],[2,6],[2,6],[3,5],[4,5],[4,6]];
Edges[30]:=[[0,5],[0,5],[0,6],[1,3],[1,3],[1,6],[2,4],[2,4],[2,6],[3,5],[4,5],[4,6]];
Edges[31]:=[[0,1],[0,1],[0,5],[1,6],[2,3],[2,3],[2,6],[3,5],[4,5],[4,5],[4,6],[5,6]];
Edges[32]:=[[0,6],[0,6],[0,6],[1,2],[1,2],[1,6],[2,5],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[33]:=[[0,2],[0,2],[0,2],[1,5],[1,6],[1,6],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[34]:=[[0,2],[0,2],[0,2],[1,5],[1,5],[1,6],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[35]:=[[0,1],[0,1],[0,5],[1,6],[2,5],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[36]:=[[0,1],[0,1],[0,1],[0,2],[1,5],[2,6],[2,6],[3,4],[3,4],[3,5],[3,5],[4,6]];
Edges[37]:=[[0,1],[0,1],[0,1],[0,2],[0,2],[1,5],[2,6],[3,4],[3,5],[3,5],[4,6],[4,6]];
Edges[38]:=[[0,4],[0,4],[0,4],[1,4],[1,6],[1,6],[2,3],[2,3],[2,6],[3,5],[4,5],[5,6]];
Edges[39]:=[[0,4],[0,4],[0,4],[1,4],[1,4],[1,6],[2,3],[2,3],[2,6],[3,5],[4,5],[5,6]];
Edges[40]:=[[0,1],[0,1],[0,1],[1,4],[2,4],[2,6],[2,6],[3,5],[3,6],[3,6],[4,5],[5,6]];
Edges[41]:=[[0,1],[0,1],[0,1],[1,4],[2,4],[2,6],[2,6],[3,5],[3,5],[3,6],[4,5],[5,6]];
Edges[42]:=[[0,1],[0,1],[0,1],[1,4],[2,4],[2,4],[2,6],[3,5],[3,6],[3,6],[4,5],[5,6]];
Edges[43]:=[[0,1],[0,1],[0,1],[1,4],[2,4],[2,4],[2,6],[3,5],[3,5],[3,6],[4,5],[5,6]];
Edges[44]:=[[0,1],[0,2],[0,2],[1,3],[1,3],[2,5],[3,6],[4,5],[4,5],[4,6],[5,6],[5,6]];
Edges[45]:=[[0,1],[0,2],[0,2],[1,3],[1,3],[2,5],[3,6],[4,5],[4,5],[4,5],[4,6],[5,6]];
Edges[46]:=[[0,1],[0,2],[0,2],[1,3],[1,3],[2,5],[2,5],[3,6],[4,5],[4,6],[4,6],[5,6]];
Edges[47]:=[[0,1],[0,2],[0,2],[1,3],[1,3],[2,5],[2,5],[3,6],[4,5],[4,5],[4,6],[5,6]];
Edges[48]:=[[0,1],[0,2],[0,2],[0,2],[1,3],[1,3],[2,5],[3,6],[4,5],[4,6],[4,6],[5,6]];
Edges[49]:=[[0,1],[0,2],[0,2],[0,2],[1,3],[1,3],[2,5],[3,6],[4,5],[4,5],[4,6],[5,6]];
Edges[50]:=[[0,1],[0,1],[0,2],[1,3],[2,5],[2,5],[3,6],[3,6],[4,5],[4,5],[4,6],[5,6]];
Edges[51]:=[[0,1],[0,1],[0,2],[0,2],[1,3],[2,5],[3,6],[3,6],[4,5],[4,6],[4,6],[5,6]];
Edges[52]:=[[0,1],[0,1],[0,2],[0,2],[1,3],[2,5],[3,6],[3,6],[4,5],[4,5],[4,6],[5,6]];
Edges[53]:=[[0,1],[0,1],[0,2],[0,2],[1,3],[1,3],[2,5],[3,6],[4,5],[4,5],[4,6],[5,6]];
Edges[54]:=[[0,1],[0,1],[0,2],[1,5],[2,6],[2,6],[3,4],[3,5],[3,5],[4,6],[4,6],[5,6]];
Edges[55]:=[[0,1],[0,1],[0,2],[1,5],[2,6],[2,6],[3,4],[3,4],[3,5],[4,6],[5,6],[5,6]];
Edges[56]:=[[0,1],[0,1],[0,2],[1,5],[2,6],[2,6],[3,4],[3,4],[3,5],[4,6],[4,6],[5,6]];
Edges[57]:=[[0,1],[0,1],[0,2],[1,5],[2,6],[2,6],[3,4],[3,4],[3,5],[3,5],[4,6],[5,6]];
Edges[58]:=[[0,1],[0,1],[0,2],[1,5],[2,6],[2,6],[3,4],[3,4],[3,4],[3,5],[4,6],[5,6]];
Edges[59]:=[[0,1],[0,1],[0,2],[1,5],[2,6],[2,6],[2,6],[3,4],[3,4],[3,5],[4,6],[5,6]];
Edges[60]:=[[0,1],[0,1],[0,2],[1,5],[1,5],[2,6],[2,6],[3,4],[3,4],[3,5],[4,6],[5,6]];
Edges[61]:=[[0,1],[0,1],[0,2],[0,2],[1,5],[2,6],[3,4],[3,4],[3,5],[3,5],[4,6],[5,6]];
Edges[62]:=[[0,1],[0,1],[0,2],[0,2],[1,5],[1,5],[2,6],[3,4],[3,4],[3,5],[4,6],[5,6]];
Edges[63]:=[[0,1],[0,1],[0,1],[0,2],[1,5],[2,6],[2,6],[3,4],[3,4],[3,5],[4,6],[5,6]];
Edges[64]:=[[0,1],[0,1],[0,1],[0,2],[0,2],[1,5],[2,6],[3,4],[3,4],[3,5],[4,6],[5,6]];
Edges[65]:=[[0,2],[0,2],[0,2],[1,6],[1,6],[1,6],[2,3],[3,4],[3,5],[4,5],[4,6],[5,6]];
Edges[66]:=[[0,4],[0,4],[0,4],[1,2],[1,2],[1,3],[2,5],[3,6],[3,6],[4,5],[4,6],[5,6]];
Edges[67]:=[[0,1],[0,1],[0,1],[1,4],[2,3],[2,5],[2,5],[3,6],[3,6],[4,5],[4,6],[5,6]];
Edges[68]:=[[0,1],[0,1],[0,1],[1,4],[2,3],[2,3],[2,5],[3,6],[4,5],[4,6],[5,6],[5,6]];
Edges[69]:=[[0,1],[0,1],[0,1],[1,4],[2,3],[2,3],[2,5],[3,6],[4,5],[4,5],[4,6],[5,6]];
Edges[70]:=[[0,1],[0,1],[0,1],[1,4],[2,3],[2,3],[2,5],[2,5],[3,6],[4,5],[4,6],[5,6]];
Edges[71]:=[[0,1],[0,1],[0,1],[1,4],[2,3],[2,3],[2,3],[2,5],[3,6],[4,5],[4,6],[5,6]];
Edges[72]:=[[0,4],[0,4],[0,4],[1,2],[1,2],[1,4],[2,6],[3,5],[3,6],[3,6],[4,5],[5,6]];
Edges[73]:=[[0,4],[0,4],[0,4],[1,2],[1,2],[1,4],[2,6],[3,5],[3,5],[3,6],[4,5],[5,6]];
Edges[74]:=[[0,4],[0,6],[0,6],[1,2],[1,2],[1,6],[2,5],[3,4],[3,5],[3,5],[4,6],[5,6]];
Edges[75]:=[[0,4],[0,6],[0,6],[1,2],[1,2],[1,6],[2,5],[3,4],[3,4],[3,5],[4,6],[5,6]];
Edges[76]:=[[0,4],[0,4],[0,6],[1,2],[1,2],[1,6],[2,5],[3,4],[3,5],[3,5],[4,6],[5,6]];
Edges[77]:=[[0,4],[0,4],[0,6],[1,2],[1,2],[1,6],[2,5],[3,4],[3,4],[3,5],[4,6],[5,6]];
Edges[78]:=[[0,5],[0,5],[0,5],[1,2],[1,2],[1,6],[2,3],[3,4],[3,6],[4,5],[4,6],[5,6]];
Edges[79]:=[[0,2],[0,2],[0,2],[1,5],[1,6],[1,6],[2,3],[3,4],[3,6],[4,5],[4,6],[5,6]];
Edges[80]:=[[0,2],[0,2],[0,2],[1,5],[1,5],[1,6],[2,3],[3,4],[3,6],[4,5],[4,6],[5,6]];
Edges[81]:=[[0,4],[0,6],[0,6],[1,3],[1,6],[1,6],[2,3],[2,3],[2,5],[4,5],[4,6],[5,6]];
Edges[82]:=[[0,4],[0,6],[0,6],[1,3],[1,3],[1,6],[2,3],[2,5],[2,5],[4,5],[4,6],[5,6]];
Edges[83]:=[[0,4],[0,6],[0,6],[1,3],[1,3],[1,6],[2,3],[2,3],[2,5],[4,5],[4,6],[5,6]];
Edges[84]:=[[0,4],[0,4],[0,6],[1,3],[1,6],[1,6],[2,3],[2,3],[2,5],[4,5],[4,6],[5,6]];
Edges[85]:=[[0,4],[0,4],[0,6],[1,3],[1,3],[1,6],[2,3],[2,5],[2,5],[4,5],[4,6],[5,6]];
Edges[86]:=[[0,4],[0,4],[0,6],[1,3],[1,3],[1,6],[2,3],[2,3],[2,5],[4,5],[4,6],[5,6]];
Edges[87]:=[[0,2],[0,2],[0,6],[1,3],[1,6],[1,6],[2,4],[3,5],[3,5],[4,5],[4,6],[5,6]];
Edges[88]:=[[0,2],[0,2],[0,6],[1,3],[1,3],[1,6],[2,4],[3,5],[4,5],[4,6],[4,6],[5,6]];
Edges[89]:=[[0,2],[0,2],[0,6],[1,3],[1,3],[1,6],[2,4],[2,4],[3,5],[4,5],[4,6],[5,6]];
Edges[90]:=[[0,2],[0,2],[0,6],[0,6],[1,3],[1,3],[1,6],[2,4],[3,5],[4,5],[4,6],[5,6]];
Edges[91]:=[[0,2],[0,2],[0,2],[0,6],[1,3],[1,3],[1,6],[2,4],[3,5],[4,5],[4,6],[5,6]];
Edges[92]:=[[0,4],[0,4],[0,6],[1,5],[1,6],[1,6],[2,3],[2,3],[2,4],[3,5],[4,6],[5,6]];
Edges[93]:=[[0,2],[0,2],[0,6],[1,4],[1,6],[1,6],[2,3],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[94]:=[[0,2],[0,2],[0,6],[1,4],[1,4],[1,6],[2,3],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[95]:=[[0,4],[0,4],[0,4],[1,2],[1,2],[1,5],[2,6],[3,5],[3,5],[3,6],[4,5],[4,6]];
Edges[96]:=[[0,6],[0,6],[0,6],[1,2],[1,2],[1,4],[2,5],[3,4],[3,5],[3,6],[4,6],[5,6]];
Edges[97]:=[[0,4],[0,4],[0,6],[1,5],[1,6],[1,6],[2,3],[2,4],[2,6],[3,5],[3,6],[4,5]];
Edges[98]:=[[0,6],[0,6],[0,6],[1,2],[1,4],[1,6],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5]];
Edges[99]:=[[0,3],[0,5],[0,5],[1,4],[1,6],[1,6],[2,5],[2,5],[2,6],[3,4],[3,6],[4,5]];
Edges[100]:=[[0,3],[0,3],[0,5],[1,4],[1,6],[1,6],[2,5],[2,6],[2,6],[3,4],[3,6],[4,5]];
Edges[101]:=[[0,3],[0,3],[0,5],[1,4],[1,6],[1,6],[2,5],[2,5],[2,6],[3,4],[3,6],[4,5]];
Edges[102]:=[[0,3],[0,3],[0,5],[1,4],[1,4],[1,6],[2,5],[2,5],[2,6],[3,4],[3,6],[4,5]];
Edges[103]:=[[0,5],[0,6],[0,6],[1,3],[1,4],[1,4],[2,4],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[104]:=[[0,5],[0,6],[0,6],[1,3],[1,3],[1,4],[2,4],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[105]:=[[0,5],[0,5],[0,6],[1,3],[1,4],[1,4],[2,4],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[106]:=[[0,5],[0,5],[0,6],[1,3],[1,3],[1,4],[2,4],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[107]:=[[0,5],[0,6],[0,6],[1,4],[1,5],[1,5],[2,3],[2,5],[2,6],[3,4],[3,6],[4,6]];
Edges[108]:=[[0,5],[0,6],[0,6],[1,4],[1,4],[1,5],[2,3],[2,5],[2,6],[3,4],[3,6],[4,6]];
Edges[109]:=[[0,5],[0,5],[0,6],[1,4],[1,5],[1,5],[2,3],[2,5],[2,6],[3,4],[3,6],[4,6]];
Edges[110]:=[[0,5],[0,5],[0,6],[1,4],[1,4],[1,5],[2,3],[2,5],[2,6],[3,4],[3,6],[4,6]];
Edges[111]:=[[0,5],[0,5],[0,6],[1,2],[1,2],[1,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[112]:=[[0,5],[0,5],[0,6],[1,2],[1,3],[1,5],[2,4],[2,6],[3,5],[3,6],[4,5],[4,6]];
Edges[113]:=[[0,1],[0,1],[0,1],[1,4],[2,5],[2,5],[2,6],[3,5],[3,6],[3,6],[4,5],[4,6]];
Edges[114]:=[[0,1],[0,1],[0,2],[1,5],[2,5],[2,5],[3,4],[3,6],[3,6],[4,6],[4,6],[5,6]];
Edges[115]:=[[0,1],[0,1],[0,2],[1,5],[2,5],[2,5],[3,4],[3,4],[3,6],[3,6],[4,6],[5,6]];
Edges[116]:=[[0,1],[0,1],[0,2],[1,5],[2,5],[2,5],[3,4],[3,4],[3,4],[3,6],[4,6],[5,6]];
Edges[117]:=[[0,1],[0,1],[0,1],[1,6],[2,3],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[118]:=[[0,3],[0,3],[0,4],[1,2],[1,2],[1,5],[2,6],[3,5],[3,6],[4,5],[4,5],[4,6]];
Edges[119]:=[[0,3],[0,3],[0,4],[1,2],[1,2],[1,5],[2,6],[3,5],[3,5],[3,6],[4,5],[4,6]];
Edges[120]:=[[0,3],[0,3],[0,4],[1,2],[1,2],[1,5],[1,5],[2,6],[3,5],[3,6],[4,5],[4,6]];
Edges[121]:=[[0,3],[0,3],[0,3],[0,4],[1,2],[1,2],[1,5],[2,6],[3,5],[3,6],[4,5],[4,6]];
Edges[122]:=[[0,5],[0,5],[0,5],[1,2],[1,3],[1,3],[2,5],[2,6],[3,4],[3,6],[4,5],[4,6]];
Edges[123]:=[[0,5],[0,5],[0,5],[1,2],[1,2],[1,3],[2,5],[2,6],[3,4],[3,6],[4,5],[4,6]];
Edges[124]:=[[0,1],[0,1],[0,1],[1,2],[2,3],[2,4],[3,5],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[125]:=[[0,1],[0,1],[0,1],[1,2],[2,3],[2,3],[2,4],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[126]:=[[0,3],[0,3],[0,4],[1,5],[1,5],[1,6],[2,5],[2,6],[2,6],[3,4],[3,5],[4,6]];
Edges[127]:=[[0,2],[0,6],[0,6],[1,3],[1,3],[1,4],[2,5],[2,6],[3,5],[3,6],[4,5],[4,6]];
Edges[128]:=[[0,2],[0,2],[0,6],[1,3],[1,3],[1,4],[2,5],[2,6],[3,5],[3,6],[4,5],[4,6]];
Edges[129]:=[[0,3],[0,6],[0,6],[1,4],[1,5],[1,5],[2,4],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[130]:=[[0,3],[0,6],[0,6],[1,4],[1,4],[1,5],[2,4],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[131]:=[[0,3],[0,3],[0,6],[1,4],[1,5],[1,5],[2,4],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[132]:=[[0,3],[0,3],[0,6],[1,4],[1,4],[1,5],[2,4],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[133]:=[[0,1],[0,1],[0,6],[1,5],[2,4],[2,5],[2,6],[2,6],[3,4],[3,5],[3,6],[4,6]];
Edges[134]:=[[0,1],[0,1],[0,6],[1,5],[2,4],[2,5],[2,5],[2,6],[3,4],[3,5],[3,6],[4,6]];
Edges[135]:=[[0,1],[0,1],[0,6],[1,5],[2,4],[2,4],[2,5],[2,6],[3,4],[3,5],[3,6],[4,6]];
Edges[136]:=[[0,1],[0,1],[0,5],[1,4],[2,3],[2,6],[2,6],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[137]:=[[0,1],[0,1],[0,5],[1,4],[2,3],[2,3],[2,6],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[138]:=[[0,3],[0,3],[0,4],[1,2],[1,5],[1,5],[2,6],[2,6],[3,4],[3,5],[4,6],[5,6]];
Edges[139]:=[[0,3],[0,3],[0,4],[1,2],[1,2],[1,5],[2,6],[3,4],[3,5],[4,6],[5,6],[5,6]];
Edges[140]:=[[0,3],[0,3],[0,4],[1,2],[1,2],[1,5],[2,6],[3,4],[3,5],[4,6],[4,6],[5,6]];
Edges[141]:=[[0,3],[0,3],[0,4],[1,2],[1,2],[1,5],[2,6],[3,4],[3,5],[3,5],[4,6],[5,6]];
Edges[142]:=[[0,3],[0,3],[0,4],[1,2],[1,2],[1,5],[2,6],[3,4],[3,4],[3,5],[4,6],[5,6]];
Edges[143]:=[[0,3],[0,3],[0,4],[1,2],[1,2],[1,5],[2,6],[2,6],[3,4],[3,5],[4,6],[5,6]];
Edges[144]:=[[0,3],[0,3],[0,4],[1,2],[1,2],[1,5],[1,5],[2,6],[3,4],[3,5],[4,6],[5,6]];
Edges[145]:=[[0,3],[0,3],[0,4],[1,2],[1,2],[1,2],[1,5],[2,6],[3,4],[3,5],[4,6],[5,6]];
Edges[146]:=[[0,3],[0,3],[0,3],[0,4],[1,2],[1,2],[1,5],[2,6],[3,4],[3,5],[4,6],[5,6]];
Edges[147]:=[[0,4],[0,4],[0,4],[1,2],[1,2],[1,3],[2,3],[2,5],[3,6],[4,5],[4,6],[5,6]];
Edges[148]:=[[0,3],[0,5],[0,5],[1,4],[1,6],[1,6],[2,5],[2,5],[2,6],[3,4],[3,5],[4,6]];
Edges[149]:=[[0,3],[0,3],[0,5],[1,4],[1,6],[1,6],[2,5],[2,6],[2,6],[3,4],[3,5],[4,6]];
Edges[150]:=[[0,3],[0,3],[0,5],[1,4],[1,6],[1,6],[2,5],[2,5],[2,6],[3,4],[3,5],[4,6]];
Edges[151]:=[[0,3],[0,3],[0,5],[1,4],[1,4],[1,6],[2,5],[2,5],[2,6],[3,4],[3,5],[4,6]];
Edges[152]:=[[0,2],[0,2],[0,2],[1,2],[1,3],[1,3],[2,6],[3,4],[3,5],[4,5],[4,6],[5,6]];
Edges[153]:=[[0,2],[0,2],[0,2],[1,2],[1,2],[1,3],[2,6],[3,4],[3,5],[4,5],[4,6],[5,6]];
Edges[154]:=[[0,1],[0,6],[0,6],[1,2],[1,2],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[155]:=[[0,1],[0,1],[0,6],[1,2],[2,5],[2,6],[3,4],[3,5],[3,6],[3,6],[4,5],[4,6]];
Edges[156]:=[[0,1],[0,1],[0,6],[1,2],[2,5],[2,6],[3,4],[3,5],[3,5],[3,6],[4,5],[4,6]];
Edges[157]:=[[0,1],[0,1],[0,6],[1,2],[2,5],[2,6],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[158]:=[[0,1],[0,1],[0,6],[1,2],[2,5],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[159]:=[[0,1],[0,1],[0,6],[1,2],[1,2],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[160]:=[[0,1],[0,1],[0,6],[0,6],[1,2],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[161]:=[[0,1],[0,1],[0,1],[0,6],[1,2],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[162]:=[[0,4],[0,6],[0,6],[1,3],[1,5],[1,5],[2,4],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[163]:=[[0,4],[0,6],[0,6],[1,3],[1,3],[1,5],[2,4],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[164]:=[[0,4],[0,4],[0,6],[1,3],[1,5],[1,5],[2,4],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[165]:=[[0,4],[0,4],[0,6],[1,3],[1,3],[1,5],[2,4],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[166]:=[[0,4],[0,4],[0,4],[1,4],[1,5],[1,6],[2,3],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[167]:=[[0,4],[0,6],[0,6],[1,4],[1,5],[1,5],[2,3],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[168]:=[[0,4],[0,6],[0,6],[1,4],[1,4],[1,5],[2,3],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[169]:=[[0,4],[0,4],[0,6],[1,4],[1,5],[1,5],[2,3],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[170]:=[[0,4],[0,4],[0,6],[1,4],[1,4],[1,5],[2,3],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[171]:=[[0,1],[0,1],[0,1],[1,2],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[172]:=[[0,1],[0,1],[0,2],[1,5],[2,6],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[173]:=[[0,4],[0,6],[0,6],[1,4],[1,5],[1,6],[2,3],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[174]:=[[0,4],[0,4],[0,6],[1,4],[1,5],[1,6],[2,3],[2,5],[2,6],[3,5],[3,6],[4,6]];
Edges[175]:=[[0,1],[0,1],[0,6],[1,2],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[176]:=[[0,5],[0,6],[0,6],[1,3],[1,6],[1,6],[2,4],[2,5],[2,6],[3,4],[3,6],[4,5]];
Edges[177]:=[[0,5],[0,6],[0,6],[1,3],[1,3],[1,6],[2,4],[2,5],[2,6],[3,4],[3,6],[4,5]];
Edges[178]:=[[0,5],[0,5],[0,6],[1,3],[1,6],[1,6],[2,4],[2,5],[2,6],[3,4],[3,6],[4,5]];
Edges[179]:=[[0,5],[0,5],[0,6],[1,3],[1,3],[1,6],[2,4],[2,5],[2,6],[3,4],[3,6],[4,5]];
Edges[180]:=[[0,5],[0,6],[0,6],[1,2],[1,2],[1,5],[2,3],[3,4],[3,6],[4,5],[4,6],[5,6]];
Edges[181]:=[[0,5],[0,5],[0,6],[1,2],[1,2],[1,5],[2,3],[3,4],[3,6],[4,5],[4,6],[5,6]];
Edges[182]:=[[0,1],[0,1],[0,6],[1,5],[2,3],[2,5],[2,5],[3,4],[3,6],[4,5],[4,6],[5,6]];
Edges[183]:=[[0,1],[0,1],[0,6],[1,5],[2,3],[2,3],[2,5],[3,4],[3,6],[4,5],[4,6],[5,6]];
Edges[184]:=[[0,5],[0,5],[0,6],[1,5],[1,6],[1,6],[2,3],[2,4],[2,6],[3,4],[3,6],[4,5]];
Edges[185]:=[[0,1],[0,5],[0,5],[1,2],[1,6],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[186]:=[[0,1],[0,1],[0,5],[1,2],[1,6],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[187]:=[[0,1],[0,1],[0,1],[1,2],[2,6],[2,6],[3,4],[3,4],[3,5],[4,5],[4,6],[5,6]];
Edges[188]:=[[0,1],[0,1],[0,1],[1,2],[1,2],[2,6],[3,4],[3,4],[3,5],[4,5],[4,6],[5,6]];
Edges[189]:=[[0,2],[0,2],[0,6],[1,2],[1,6],[1,6],[3,4],[3,4],[3,5],[4,5],[4,6],[5,6]];
Edges[190]:=[[0,2],[0,2],[0,2],[1,2],[1,6],[1,6],[3,4],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[191]:=[[0,2],[0,2],[0,2],[1,2],[1,2],[1,6],[3,4],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[192]:=[[0,2],[0,2],[0,6],[1,2],[1,6],[1,6],[3,4],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[193]:=[[0,1],[0,1],[0,2],[1,3],[1,4],[2,5],[2,6],[3,5],[3,5],[3,6],[4,5],[4,6]];
Edges[194]:=[[0,1],[0,4],[0,6],[1,5],[1,6],[2,4],[2,4],[2,5],[2,6],[3,4],[3,5],[3,6]];
Edges[195]:=[[0,1],[0,5],[0,5],[1,2],[1,3],[2,4],[2,6],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[196]:=[[0,1],[0,1],[0,5],[1,2],[1,3],[2,4],[2,6],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[197]:=[[0,5],[0,5],[0,6],[1,2],[1,3],[1,4],[2,3],[2,5],[3,6],[4,5],[4,6],[5,6]];
Edges[198]:=[[0,4],[0,4],[0,5],[1,4],[1,6],[1,6],[2,5],[2,5],[2,6],[3,4],[3,5],[3,6]];
Edges[199]:=[[0,4],[0,4],[0,5],[1,4],[1,4],[1,6],[2,5],[2,5],[2,6],[3,4],[3,5],[3,6]];
Edges[200]:=[[0,2],[0,2],[0,5],[1,2],[1,6],[1,6],[3,4],[3,5],[3,6],[3,6],[4,5],[4,6]];
Edges[201]:=[[0,2],[0,2],[0,5],[1,2],[1,6],[1,6],[3,4],[3,5],[3,5],[3,6],[4,5],[4,6]];
Edges[202]:=[[0,2],[0,2],[0,5],[1,2],[1,6],[1,6],[1,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[203]:=[[0,2],[0,2],[0,5],[1,2],[1,2],[1,6],[3,4],[3,5],[3,5],[3,6],[4,5],[4,6]];
Edges[204]:=[[0,2],[0,2],[0,5],[0,5],[1,2],[1,6],[1,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[205]:=[[0,2],[0,2],[0,5],[0,5],[1,2],[1,2],[1,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[206]:=[[0,2],[0,2],[0,2],[0,5],[1,2],[1,6],[1,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[207]:=[[0,2],[0,2],[0,2],[0,5],[1,2],[1,2],[1,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[208]:=[[0,5],[0,6],[0,6],[1,2],[1,6],[1,6],[2,4],[2,4],[3,4],[3,5],[3,6],[4,5]];
Edges[209]:=[[0,5],[0,6],[0,6],[1,2],[1,2],[1,6],[2,4],[3,4],[3,5],[3,6],[4,5],[4,5]];
Edges[210]:=[[0,5],[0,6],[0,6],[1,2],[1,2],[1,6],[2,4],[3,4],[3,5],[3,6],[3,6],[4,5]];
Edges[211]:=[[0,5],[0,6],[0,6],[1,2],[1,2],[1,6],[2,4],[3,4],[3,5],[3,5],[3,6],[4,5]];
Edges[212]:=[[0,5],[0,6],[0,6],[1,2],[1,2],[1,6],[2,4],[3,4],[3,4],[3,5],[3,6],[4,5]];
Edges[213]:=[[0,5],[0,6],[0,6],[1,2],[1,2],[1,6],[2,4],[2,4],[3,4],[3,5],[3,6],[4,5]];
Edges[214]:=[[0,5],[0,6],[0,6],[1,2],[1,2],[1,6],[1,6],[2,4],[3,4],[3,5],[3,6],[4,5]];
Edges[215]:=[[0,5],[0,6],[0,6],[1,2],[1,2],[1,2],[1,6],[2,4],[3,4],[3,5],[3,6],[4,5]];
Edges[216]:=[[0,5],[0,6],[0,6],[0,6],[1,2],[1,2],[1,6],[2,4],[3,4],[3,5],[3,6],[4,5]];
Edges[217]:=[[0,5],[0,5],[0,6],[1,2],[1,6],[1,6],[2,4],[2,4],[3,4],[3,5],[3,6],[4,5]];
Edges[218]:=[[0,5],[0,5],[0,6],[1,2],[1,2],[1,6],[2,4],[3,4],[3,5],[3,6],[4,5],[4,5]];
Edges[219]:=[[0,5],[0,5],[0,6],[1,2],[1,2],[1,6],[2,4],[3,4],[3,5],[3,6],[3,6],[4,5]];
Edges[220]:=[[0,5],[0,5],[0,6],[1,2],[1,2],[1,6],[2,4],[3,4],[3,5],[3,5],[3,6],[4,5]];
Edges[221]:=[[0,5],[0,5],[0,6],[1,2],[1,2],[1,6],[2,4],[3,4],[3,4],[3,5],[3,6],[4,5]];
Edges[222]:=[[0,5],[0,5],[0,6],[1,2],[1,2],[1,6],[2,4],[2,4],[3,4],[3,5],[3,6],[4,5]];
Edges[223]:=[[0,5],[0,5],[0,6],[1,2],[1,2],[1,6],[1,6],[2,4],[3,4],[3,5],[3,6],[4,5]];
Edges[224]:=[[0,5],[0,5],[0,6],[1,2],[1,2],[1,2],[1,6],[2,4],[3,4],[3,5],[3,6],[4,5]];
Edges[225]:=[[0,5],[0,5],[0,6],[0,6],[1,2],[1,2],[1,6],[2,4],[3,4],[3,5],[3,6],[4,5]];
Edges[226]:=[[0,5],[0,5],[0,5],[0,6],[1,2],[1,2],[1,6],[2,4],[3,4],[3,5],[3,6],[4,5]];
Edges[227]:=[[0,3],[0,5],[0,5],[1,4],[1,5],[1,5],[2,3],[2,4],[2,6],[3,6],[4,6],[5,6]];
Edges[228]:=[[0,3],[0,3],[0,5],[1,4],[1,5],[1,5],[2,3],[2,4],[2,6],[3,6],[4,6],[5,6]];
Edges[229]:=[[0,3],[0,3],[0,5],[1,4],[1,4],[1,5],[2,3],[2,4],[2,6],[3,6],[4,6],[5,6]];
Edges[230]:=[[0,1],[0,1],[0,4],[1,5],[2,3],[2,4],[2,6],[3,5],[3,6],[4,6],[4,6],[5,6]];
Edges[231]:=[[0,1],[0,1],[0,4],[1,5],[2,3],[2,4],[2,6],[2,6],[3,5],[3,6],[4,6],[5,6]];
Edges[232]:=[[0,1],[0,1],[0,4],[1,5],[2,3],[2,4],[2,4],[2,6],[3,5],[3,6],[4,6],[5,6]];
Edges[233]:=[[0,1],[0,1],[0,4],[0,4],[1,5],[2,3],[2,4],[2,6],[3,5],[3,6],[4,6],[5,6]];
Edges[234]:=[[0,1],[0,1],[0,2],[1,4],[1,6],[2,5],[2,6],[3,4],[3,5],[3,6],[4,6],[5,6]];
Edges[235]:=[[0,1],[0,5],[0,5],[1,4],[1,6],[2,3],[2,4],[2,6],[3,5],[3,6],[4,5],[5,6]];
Edges[236]:=[[0,1],[0,1],[0,5],[1,4],[1,6],[2,3],[2,4],[2,6],[3,5],[3,6],[4,5],[5,6]];
Edges[237]:=[[0,1],[0,2],[0,2],[1,5],[1,6],[2,3],[2,5],[3,4],[3,6],[4,5],[4,6],[5,6]];
Edges[238]:=[[0,1],[0,1],[0,2],[1,5],[1,6],[2,3],[2,5],[3,4],[3,6],[4,5],[4,6],[5,6]];
Edges[239]:=[[0,1],[0,4],[0,6],[0,6],[1,5],[1,6],[2,3],[2,5],[2,6],[3,4],[3,6],[4,5]];
Edges[240]:=[[0,1],[0,4],[0,4],[0,6],[1,5],[1,6],[2,3],[2,5],[2,6],[3,4],[3,6],[4,5]];
Edges[241]:=[[0,2],[0,4],[0,6],[1,3],[1,4],[1,6],[2,5],[2,6],[3,5],[3,6],[4,5],[5,6]];
Edges[242]:=[[0,5],[0,5],[0,6],[1,2],[1,3],[1,5],[2,4],[2,6],[3,4],[3,5],[4,6],[5,6]];
Edges[243]:=[[0,1],[0,1],[0,2],[1,4],[1,6],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,5]];
Edges[244]:=[[0,1],[0,1],[0,2],[1,4],[1,6],[2,5],[2,6],[3,4],[3,5],[3,6],[3,6],[4,5]];
Edges[245]:=[[0,1],[0,1],[0,2],[1,4],[1,6],[2,5],[2,6],[3,4],[3,5],[3,5],[3,6],[4,5]];
Edges[246]:=[[0,1],[0,1],[0,2],[1,4],[1,6],[2,5],[2,6],[3,4],[3,4],[3,5],[3,6],[4,5]];
Edges[247]:=[[0,1],[0,1],[0,2],[1,4],[1,6],[2,5],[2,6],[2,6],[3,4],[3,5],[3,6],[4,5]];
Edges[248]:=[[0,1],[0,1],[0,2],[1,4],[1,6],[2,5],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5]];
Edges[249]:=[[0,1],[0,1],[0,2],[1,4],[1,6],[1,6],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5]];
Edges[250]:=[[0,1],[0,1],[0,2],[1,4],[1,4],[1,6],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5]];
Edges[251]:=[[0,1],[0,1],[0,1],[0,2],[1,4],[1,6],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5]];
Edges[252]:=[[0,1],[0,1],[0,2],[1,3],[1,4],[2,5],[2,6],[3,4],[3,5],[3,5],[4,6],[5,6]];
Edges[253]:=[[0,1],[0,1],[0,2],[1,3],[1,4],[2,5],[2,5],[2,6],[3,4],[3,5],[4,6],[5,6]];
Edges[254]:=[[0,1],[0,1],[0,2],[1,3],[1,3],[1,4],[2,5],[2,6],[3,4],[3,5],[4,6],[5,6]];
Edges[255]:=[[0,1],[0,1],[0,1],[0,2],[1,3],[1,4],[2,5],[2,6],[3,4],[3,5],[4,6],[5,6]];
Edges[256]:=[[0,1],[0,2],[0,6],[1,4],[1,6],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,5]];
Edges[257]:=[[0,1],[0,2],[0,6],[1,4],[1,6],[2,5],[2,6],[3,4],[3,4],[3,5],[3,6],[4,5]];
Edges[258]:=[[0,1],[0,2],[0,6],[1,4],[1,6],[1,6],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5]];
Edges[259]:=[[0,1],[0,2],[0,6],[1,4],[1,4],[1,6],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5]];
Edges[260]:=[[0,1],[0,1],[0,2],[0,6],[1,4],[1,6],[2,5],[2,6],[3,4],[3,5],[3,6],[4,5]];
Edges[261]:=[[0,1],[0,1],[0,2],[1,3],[1,5],[2,4],[2,6],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[262]:=[[0,1],[0,5],[0,5],[1,2],[1,5],[2,3],[2,6],[3,4],[3,6],[4,5],[4,6],[5,6]];
Edges[263]:=[[0,1],[0,1],[0,5],[1,2],[1,5],[2,3],[2,6],[3,4],[3,6],[4,5],[4,6],[5,6]];
Edges[264]:=[[0,1],[0,5],[0,5],[1,3],[1,6],[2,4],[2,5],[2,6],[3,4],[3,6],[4,5],[5,6]];
Edges[265]:=[[0,1],[0,1],[0,5],[1,3],[1,6],[2,4],[2,5],[2,6],[3,4],[3,6],[4,5],[5,6]];
Edges[266]:=[[0,4],[0,5],[0,6],[1,3],[1,4],[1,6],[2,3],[2,5],[2,6],[3,6],[4,5],[5,6]];
Edges[267]:=[[0,1],[0,2],[0,4],[1,5],[1,6],[2,4],[2,5],[3,4],[3,5],[3,6],[4,6],[5,6]];
Edges[268]:=[[0,4],[0,4],[0,5],[1,2],[1,6],[1,6],[2,6],[2,6],[3,4],[3,5],[3,6],[4,5]];
Edges[269]:=[[0,4],[0,4],[0,5],[1,2],[1,2],[1,6],[1,6],[2,6],[3,4],[3,5],[3,6],[4,5]];
Edges[270]:=[[0,4],[0,4],[0,5],[1,2],[1,2],[1,2],[1,6],[2,6],[3,4],[3,5],[3,6],[4,5]];
Edges[271]:=[[0,1],[0,5],[0,5],[1,5],[1,5],[2,3],[2,4],[2,6],[3,4],[3,6],[4,6],[5,6]];
Edges[272]:=[[0,1],[0,1],[0,5],[0,5],[1,5],[2,3],[2,4],[2,6],[3,4],[3,6],[4,6],[5,6]];
Edges[273]:=[[0,1],[0,1],[0,1],[0,5],[1,5],[2,3],[2,4],[2,6],[3,4],[3,6],[4,6],[5,6]];
Edges[274]:=[[0,1],[0,1],[0,2],[1,2],[1,6],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[275]:=[[0,1],[0,1],[0,6],[1,3],[2,4],[2,5],[2,6],[3,4],[3,5],[4,5],[4,6],[5,6]];
Edges[276]:=[[0,1],[0,1],[0,2],[1,2],[1,5],[2,6],[3,4],[3,5],[3,6],[3,6],[4,5],[4,6]];
Edges[277]:=[[0,1],[0,1],[0,2],[1,2],[1,5],[2,6],[3,4],[3,5],[3,5],[3,6],[4,5],[4,6]];
Edges[278]:=[[0,1],[0,1],[0,2],[1,2],[1,5],[2,6],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[279]:=[[0,1],[0,1],[0,2],[1,2],[1,5],[1,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[280]:=[[0,1],[0,1],[0,2],[1,2],[1,2],[1,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[281]:=[[0,1],[0,1],[0,1],[0,2],[1,2],[1,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6]];
Edges[282]:=[[0,1],[0,5],[0,5],[1,5],[1,6],[2,3],[2,4],[2,6],[3,4],[3,6],[4,5],[5,6]];
Edges[283]:=[[0,1],[0,1],[0,5],[1,5],[1,6],[2,3],[2,4],[2,6],[3,4],[3,6],[4,5],[5,6]];
Edges[284]:=[[0,1],[0,1],[0,2],[1,2],[1,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6],[5,6]];
Edges[285]:=[[0,1],[0,4],[0,6],[0,6],[1,4],[1,6],[2,3],[2,5],[2,6],[3,5],[3,6],[4,5]];
Edges[286]:=[[0,1],[0,4],[0,4],[0,6],[1,4],[1,6],[2,3],[2,5],[2,6],[3,5],[3,6],[4,5]];
Edges[287]:=[[0,1],[0,4],[0,6],[1,4],[1,6],[2,3],[2,5],[2,6],[3,5],[3,6],[4,5],[5,6]];
Edges[288]:=[[0,1],[0,2],[0,4],[1,2],[1,5],[2,6],[3,4],[3,5],[3,6],[4,5],[4,6],[5,6]];


==> anc/hom6.txt <==
X:=-2*G7-G22+G35+G87+G99+G101+G103+G106-2*G107-G109+G112+G175-G195-1/3*G198-G199-G234+G236+G247+G266-1/3*G288;


==> anc/pf5.mpl <==
# Erik Panzer
# 26 July 2023
# based on code from 19 April 2022
# compute Pfaffian and canonical forms
interface(errorbreak=2):

`simplify/wedge` := proc(L::list)
option remember:
local LL,p,q,v:

	# linearity and Leibniz rule => all arguments become differentials of single variables
	for q from 1 to nops(L) do
		p:=L[q]:
		if not type(p,name) then
			return add(diff(p,v)*`simplify/wedge`(subsop(q=v,L)), v in indets(p,name)):
		end if:
	end do:

	# repeated differentials?
	if nops({op(L)})<nops(L) then
		return 0:
	end if:

	# sort
	LL := sort(L):
	p := [seq(ListTools[Search](L[q],LL),q=1..nops(L))]:
	return GroupTheory[PermParity](Perm(p))*wedge(LL):

end proc:

# trace(M^(-1)*dM^n)
betacan := proc(M::Matrix,n::posint,$)
local L,A,AA,i,j,k,w,T,U:

	L:=LinearAlgebra[RowDimension](M):
	if L<>LinearAlgebra[ColumnDimension](M) then
		error "matrix is not square":
	end if:

	# compute A=M^(-1)*dM
	A:=LinearAlgebra[MatrixInverse](M):
	A:=map(factor,A):
	A:=A.map(w->`simplify/wedge`([w]),M):
	A:=map(collect,A,wedge,factor):
#	return LinearAlgebra[Copy](A):

	# remove denominators
	#U:=LinearAlgebra[Determinant](M):
	#A:=A*U:
	#A:=map(collect,A,wedge,factor):

	# compute AA=A^k
	AA := LinearAlgebra[Copy](A):
	T := Matrix(1..L,1..L):
	for w from 2 to n do
		printf("computing (M^(-1)*dM)^%d...\n",w):
		for i from 1 to L do
		for j from 1 to L do
			if (w=n) and (i<>j) then next: end if:
			printf(" - entry (%d,%d)\n",i,j):
			T[i,j]:=add(WedgeProduct(A[i,k],AA[k,j]),k=1..L):
#			T[i,j]:=collect(T[i,j],wedge,expand):
			T[i,j]:=collect(T[i,j],wedge,factor):
		end do:
		end do:
		AA:=LinearAlgebra[Copy](T):
	end do:
#	return LinearAlgebra[Copy](AA):

	# trace
	T := add(AA[k,k],k=1..L):
	T := collect(T,wedge):

	# add back denominators
	#T := eval(T, wedge=(w->wedge(w)/U^n)):

	printf("Factorizing entries...\n"):
	T := collect(T,wedge,factor):
	printf("Factorization done\n"):

	return T:

end proc:

# Pfaffian(dM.M^(-1).dM)
pfaffcan := proc(M::Matrix,$)
local L,Minv,A,i,j,r,s,res,term,U:

	L:=LinearAlgebra[RowDimension](M):
	if L<>LinearAlgebra[ColumnDimension](M) then
		error "matrix is not square":
	elif not type(L,'even') then
		error "matrix dimension must be an even integer":
	end if:

	# compute inverse
	Minv:=LinearAlgebra[MatrixInverse](M):
	Minv:=map(factor,Minv):

	# A=dM.M^(-1).dM
	A:=Matrix(1..L,1..L):
	for i from 1 to L do
	for j from 1 to L do
		A[i,j]:=add(add(`simplify/wedge`([M[i,r],M[s,j]])*Minv[r,s], r=1..L), s=1..L):
		A[i,j]:=collect(A[i,j],wedge,factor):
	end do:
	end do:

	# remove denominators
	U:=LinearAlgebra[Determinant](M):
	A:=A*U:
	A:=map(collect,A,wedge,factor):

	# Pfaffian
	res := 0:
	for s in combinat[permute](L) do
		r:=false:
		for i from 1 to L/2-1 do
			if (s[2*i-1]>s[2*i]) or (s[2*i-1]>s[2*i+1]) then
				r := true:
				break:
			end if:
		end do:
		if r or (s[L-1]>s[L]) then
			next:
		end if:
		printf("permutation %a...\n",s):
		term := GroupTheory[PermParity](Perm(s))*wedge([]):
		for i from 1 to L/2 do
			term := WedgeProduct(term,A[s[2*i-1],s[2*i]]):
		end do:
		term := collect(term,wedge,expand):
		res := res + term:
		res := collect(res,wedge,expand):
	end do:
#	printf("factorizing entries...\n"):
#	res := collect(res,wedge,factor):
#	printf("Pfaffian done\n"):
#	res := res/2^(L/2)/(L/2)!:

	# add back denominators
	res:=res/U^(L/2):

	return res:

end proc:

WedgeProduct := proc(A,B,$)
local WA,WB,a,b,res,wa,wb,ww:
	WA := collect(A,wedge):
	WB := collect(B,wedge):
	if (WA=0) or (WB=0) then
		return 0:
	end if:
	if op(0,WA)=`+` then
		WA:=[op(WA)]:
	else
		WA:=[WA]:
	end if:
	if op(0,WB)=`+` then
		WB:=[op(WB)]:
	else
		WB:=[WB]:
	end if:
	res := 0:
	for a in WA do
	for b in WB do
		wa:=selectfun(a,wedge):
		wb:=selectfun(b,wedge):
		if (nops(wa)<>1) or (nops(wb)<>1) then
			error "factors with no or multiple wedge's":
		end if:
		wa:=wa[1]:
		wb:=wb[1]:
		if (degree(a,wa)<>1) or (degree(b,wb)<>1) then
			error "factors not linear in wedge's":
		end if:
		ww:=`simplify/wedge`([op(op(wa)),op(op(wb))]):
		if ww<>0 then
			res := res + coeff(a,wa,1)*coeff(b,wb,1)*ww:
		end if:
	end do:
	end do:
	return res:
end proc:

# a loop is a linear combination of edges, denoted by their respective variables
loopMatrix := proc(LoopBasis::list)
local M,i,j,L,e:
	L:=nops(LoopBasis):
	M:=Matrix(1..L,1..L):
	for i from 1 to L do
	for j from 1 to L do
		M[i,j]:=0:
		for e in (indets(LoopBasis[i]) intersect indets(LoopBasis[j])) do
			M[i,j]:=M[i,j]+e*coeff(LoopBasis[i],e,1)*coeff(LoopBasis[j],e,1):
		end do:
	end do:
	end do:
	return LinearAlgebra[Copy](M):
end proc:

read "cycles.txt":
if not type(id,posint) then
	error "define id":
end if:

CycleBasis:=Cycles[id]:
lprint(CycleBasis):

if not type(CycleBasis, list) then
	error "cycle basis invalid":
end if:

M:=loopMatrix(CycleBasis);
U:=LinearAlgebra[Determinant](M);

pf:=pfaffcan(M):
beta5:=betacan(M,5):

Vol:=wedge([a10,a11,a12,a2,a3,a4,a5,a6,a7,a8,a9])*a1-wedge([a1,a10,a11,a12,a2,a3,a4,a5,a6,a7,a8])*a9+wedge([a1,a10,a11,a12,a2,a3,a4,a5,a6,a7,a9])*a8-wedge([a1,a10,a11,a12,a2,a3,a4,a5,a6,a8,a9])*a7+wedge([a1,a10,a11,a12,a2,a3,a4,a5,a7,a8,a9])*a6-wedge([a1,a10,a11,a12,a2,a3,a4,a6,a7,a8,a9])*a5+wedge([a1,a10,a11,a12,a2,a3,a5,a6,a7,a8,a9])*a4-wedge([a1,a10,a11,a12,a2,a4,a5,a6,a7,a8,a9])*a3+wedge([a1,a10,a11,a12,a3,a4,a5,a6,a7,a8,a9])*a2-wedge([a1,a10,a11,a2,a3,a4,a5,a6,a7,a8,a9])*a12+wedge([a1,a10,a12,a2,a3,a4,a5,a6,a7,a8,a9])*a11-wedge([a1,a11,a12,a2,a3,a4,a5,a6,a7,a8,a9])*a10;

if op(0,beta5)=`+` then
	b5:=map(q->q*U^2, beta5):
else
	b5:=beta5*U^2:
end if:
pfU:=pf*U^3:

if (op(0,b5)<>`+`) and (b5<>0) then
	error "b5 not a sum":
elif (op(0,pfU)<>`+`) and (pfU<>0) then
	error "pfU not a sum":
end if:
printf("Nops:\n - b5:  %d\n - pfU: %d\n", nops(b5), nops(pfU)):

beta5pf := WedgeProduct(b5,pfU):
beta5pf:=collect(beta5pf, wedge, expand):

printf("beta5pf:\n - nops: %d\n - length: %d\n", nops(beta5pf), length(beta5pf)):

# factorize Omega
WW:=selectfun(Vol,wedge)[1]:
F:=coeff(beta5pf,WW,1)/coeff(Vol,WW,1):
# verify
if collect(beta5pf-F*Vol, wedge, expand)<>0 then
	error "not proportional to volume form":
end if:

# factorize
beta5pf:=factor(F)/U^5*Vol:

fName:=cat("b5pf.",id):
f:=fopen(fName,WRITE,TEXT):
fprintf(f,"CycleBasis:=%a;\n", CycleBasis):
if beta5pf<>0 then
	fprintf(f,"beta5pf:=%a;\n", factor(beta5pf*U^2/Vol/'U'^(5/2)*'Vol')):
	fprintf(f,"Vol:=%a;\n", Vol):
	fprintf(f,"U:=%a;\n",U):
else
	fprintf(f,"beta5pf:=0;\n"):
end if:
fclose(f):


==> anc/tau.txt <==
Tau[97]:=0;
Tau[99]:=-80/3-10/3*Pi^2+20/9*Pi^2*Catalan+160/3*Im(polylog(4,I));
Tau[100]:=-80/3-10/3*Pi^2+20/9*Pi^2*Catalan+160/3*Im(polylog(4,I));
Tau[101]:=-80/3-10/3*Pi^2+20/9*Pi^2*Catalan+160/3*Im(polylog(4,I));
Tau[102]:=-80/3-10/3*Pi^2+20/9*Pi^2*Catalan+160/3*Im(polylog(4,I));
Tau[103]:=70*Zeta(3)-20/3*Pi^2*ln(2)+20/3*Pi^2-80/3-20/9*Pi^2*Catalan-160/3*Im(polylog(4,I));
Tau[104]:=70*Zeta(3)-20/3*Pi^2*ln(2)+20/3*Pi^2-80/3-20/9*Pi^2*Catalan-160/3*Im(polylog(4,I));
Tau[105]:=70*Zeta(3)-20/3*Pi^2*ln(2)+20/3*Pi^2-80/3-20/9*Pi^2*Catalan-160/3*Im(polylog(4,I));
Tau[106]:=70*Zeta(3)-20/3*Pi^2*ln(2)+20/3*Pi^2-80/3-20/9*Pi^2*Catalan-160/3*Im(polylog(4,I));
Tau[107]:=-70*Zeta(3)+20/3*Pi^2*ln(2)-20/3*Pi^2+80/3+20/9*Pi^2*Catalan+160/3*Im(polylog(4,I));
Tau[108]:=-70*Zeta(3)+20/3*Pi^2*ln(2)-20/3*Pi^2+80/3+20/9*Pi^2*Catalan+160/3*Im(polylog(4,I));
Tau[109]:=-70*Zeta(3)+20/3*Pi^2*ln(2)-20/3*Pi^2+80/3+20/9*Pi^2*Catalan+160/3*Im(polylog(4,I));
Tau[110]:=-70*Zeta(3)+20/3*Pi^2*ln(2)-20/3*Pi^2+80/3+20/9*Pi^2*Catalan+160/3*Im(polylog(4,I));
Tau[112]:=-80/3*Pi^2*ln(2)+120*Zeta(3)-10/3*Pi^2+20/9*Pi^2*Catalan+160/3*Im(polylog(4,I));
Tau[193]:=80/3*Pi^2*ln(2)-40/9*Pi^2-280*Zeta(3)-35/9*Pi^4+160/9*Pi^2*Catalan+1280/3*Im(polylog(4,I));
Tau[194]:=-20/3*Pi^2*Catalan+50/3*Pi^2*ln(2)-20/9*Pi^2-160*Im(polylog(4,I))-10*ln(2)^4-240*polylog(4,1/2)-175*Zeta(3)+43/9*Pi^4;
Tau[195]:=80/3*Pi^2*ln(2)-120*Zeta(3)+10/3*Pi^2-20/9*Pi^2*Catalan-160/3*Im(polylog(4,I));
Tau[196]:=80/3*Pi^2*ln(2)-120*Zeta(3)+10/3*Pi^2-20/9*Pi^2*Catalan-160/3*Im(polylog(4,I));
Tau[198]:=-80+20/3*Pi^2;
Tau[199]:=-80+20/3*Pi^2;
Tau[227]:=-80-80/9*Pi^2+5/3*Pi^4;
Tau[228]:=-80-80/9*Pi^2+5/3*Pi^4;
Tau[229]:=-80-80/9*Pi^2+5/3*Pi^4;
Tau[234]:=-4/3*Pi^4+20/3*ln(2)^4+160*polylog(4,1/2)-20*Pi^2*ln(2)+210*Zeta(3)+140/9*Pi^2-80-40/9*Pi^2*Catalan-320/3*Im(polylog(4,I));
Tau[235]:=5/6*Pi^4+20/3*Pi^2+160*Zeta(3)+80/3-100/9*Pi^2*Catalan-800/3*Im(polylog(4,I));
Tau[236]:=5/6*Pi^4+20/3*Pi^2+160*Zeta(3)+80/3-100/9*Pi^2*Catalan-800/3*Im(polylog(4,I));
Tau[237]:=80*polylog(4,1/2)-10*Pi^2*ln(2)+105*Zeta(3)+10/9*Pi^2+10/3*ln(2)^4-7/18*Pi^4-20/9*Pi^2*Catalan-160/3*Im(polylog(4,I));
Tau[238]:=80*polylog(4,1/2)-10*Pi^2*ln(2)+105*Zeta(3)+10/9*Pi^2+10/3*ln(2)^4-7/18*Pi^4-20/9*Pi^2*Catalan-160/3*Im(polylog(4,I));
Tau[239]:=-100/9*Pi^2*Catalan+190/3*Pi^2*ln(2)+20/9*Pi^2-800/3*Im(polylog(4,I))-10/3*ln(2)^4-80*polylog(4,1/2)-185*Zeta(3)+16/9*Pi^4;
Tau[240]:=20/3*Pi^2+20/9*Pi^2*Catalan+160/3*Im(polylog(4,I))+35*Zeta(3)-10/3*Pi^2*ln(2)-37/18*Pi^4+80*polylog(4,1/2)+10/3*ln(2)^4;
Tau[241]:=32/9*Pi^4-20/3*ln(2)^4+20/3*Pi^2*ln(2)-20*Pi^2-70*Zeta(3)-160*polylog(4,1/2)-80/3;
Tau[243]:=-35/9*Pi^4+340/9*Pi^2;
Tau[244]:=0;
Tau[245]:=100/9*Pi^2-20*Pi^2*ln(2)+210*Zeta(3)-20/3*Pi^2*Catalan-160*Im(polylog(4,I));
Tau[246]:=-100/9*Pi^2+20*Pi^2*ln(2)-210*Zeta(3)+20/3*Pi^2*Catalan+160*Im(polylog(4,I));
Tau[248]:=-50/9*Pi^2-40/9*Pi^2*Catalan-320/3*Im(polylog(4,I))+70*Zeta(3)-20/3*Pi^2*ln(2)+5/3*Pi^4;
Tau[250]:=50/9*Pi^2+40/9*Pi^2*Catalan+320/3*Im(polylog(4,I))-70*Zeta(3)+20/3*Pi^2*ln(2)-5/3*Pi^4;
Tau[256]:=20*Pi^2+100/3*Pi^2*ln(2)-30*Zeta(3)-40/3*Pi^2*Catalan-320*Im(polylog(4,I))+4/3*Pi^4-20/3*ln(2)^4-160*polylog(4,1/2);
Tau[257]:=-280/9*Pi^2+40/9*Pi^2*Catalan+320/3*Im(polylog(4,I))+31/9*Pi^4-55*Zeta(3)-80*polylog(4,1/2)-10*Pi^2*ln(2)-10/3*ln(2)^4;
Tau[259]:=-80*polylog(4,1/2)+10*Pi^2*ln(2)-105*Zeta(3)-10/9*Pi^2-10/3*ln(2)^4+7/18*Pi^4+20/9*Pi^2*Catalan+160/3*Im(polylog(4,I));
Tau[261]:=-35*Zeta(3)+10/3*Pi^2*ln(2)-50/3*Pi^2-80/3+47/18*Pi^4-10/3*ln(2)^4-80*polylog(4,1/2);
Tau[264]:=35*Zeta(3)-10/3*Pi^2*ln(2)+50/3*Pi^2+80/3-47/18*Pi^4+10/3*ln(2)^4+80*polylog(4,1/2);
Tau[265]:=35*Zeta(3)-10/3*Pi^2*ln(2)+50/3*Pi^2+80/3-47/18*Pi^4+10/3*ln(2)^4+80*polylog(4,1/2);
Tau[266]:=-13/6*Pi^4+20/3*ln(2)^4-40/3*Pi^2*ln(2)+80/9*Pi^2*Catalan-20/9*Pi^2-20*Zeta(3)+160*polylog(4,1/2)+640/3*Im(polylog(4,I))-80/3;
Tau[267]:=79/18*Pi^4-10*Pi^2-30*Zeta(3)-40/3*Pi^2*Catalan-320*Im(polylog(4,I))-20/3*ln(2)^4+100/3*Pi^2*ln(2)-160*polylog(4,1/2);

